Differential Equations for Feynman Integrals from Higher Residue Pairings

We develop a method for constructing differential equations for Feynman integrals directly from multivariate intersection numbers, without fibration. The large-$\varepsilon$ expansion of the intersection pairing, with $\varepsilon$ the dimensional regulator, is given by Saito's higher residue pairings, which localise at the critical points of a potential and admit closed multivariate formulae. In the Lee-Pomeransky representation, applying these formulae to Feynman integrals requires analytic regulators $\delta$ on the coordinate hyperplanes, and the physical limit $\delta \to 0$ is not manifest. Assuming that the regulated critical points are analytic in $\delta$, we show that, as $\delta \to 0$, they organise into sectors labelled by sets of pinched propagators. We derive closed formulae for the leading and first subleading higher residue pairings in this limit, written entirely in terms of unregulated sector data. These suffice to reconstruct differential systems at most linear in $\varepsilon$, including canonical ones, bypassing integration-by-parts identities. We apply the method to the massless planar four-point ladder families up to four loops and obtain their canonical differential equations, which are new at four loops.

==> anc/1_loop_ladder_matrices.m <==
(* ::Package:: *)

(*
=====================================================================
Differential Equations for Feynman Integrals from Higher Residue Pairings
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Ben Page.
=====================================================================

This file contains the canonical basis and the intersection matrices of the
massless one-loop box of Section 5.2.

The list `mis` gives the 3-element canonical basis, each element written as
j[a_1,...,a_4] for the integral with propagator powers a_i, in the ordering
of Section 5.2: all four indices are propagators, the family having no
irreducible scalar products. No symmetry identification is needed here.

The matrices are the two orders of the leading and subleading intersection
pairings, C0 = C^(0), Cm1 = C^(-1), D1 = D^(1) and D0 = D^(0), together with
the two orders of the differential-equation matrix, Omega1 = Omega^(1) and
Omega0 = Omega^(0).

The forms are normalised as in Section 3, with L = 1, c = 0 and p = 1.
Throughout, eps is the dimensional regulator and the kinematics are fixed to
s = -1 and t = -y, so that y = t/s.

For questions about the paper or the files please ask the authors.
*)

mis ={ j[1,0,2,0], y j[0,1,0,2], eps y j[1,1,1,1]}

C0 = {{-1/4, 0, 0}, {0, -1/4, 0}, {0, 0, 1}};

Cm1 = {{0, 0, 0}, {0, 0, 0}, {0, 0, 0}};

D1 = {{0, 0, 0}, {0, 1/(4*y), 0}, {-1/2*1/(1 + y), (2*y + 2*y^2)^(-1), 
  -(y + y^2)^(-1)}};

D0 =  {{0, 0, 0}, {0, 0, 0}, {0, 0, 0}};

Omega1 = {
  {0, 0, 0},
  {0, -1/y, 0},
  {2/(y + 1), -2/(y(y + 1)), -1/(y(y + 1))}
 };

Omega0 = ConstantArray[0, {3, 3}];


==> anc/2_loop_ladder_matrices.m <==
(* ::Package:: *)

(*
=====================================================================
Differential Equations for Feynman Integrals from Higher Residue Pairings
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Ben Page.
=====================================================================

This file contains the canonical basis and the intersection matrices of the
massless planar two-loop ladder of Section 5.3.

The list `mis` gives the 12-element canonical basis, each element written as
j[a_1,...,a_9] for the integral with propagator powers a_i, in the ordering
of Section 5.3: the indices a_1,...,a_7 are the propagators and a_8, a_9 the
irreducible scalar products. Identifying the sectors related by the
reflection symmetry reduces it to the 8 independent master integrals quoted
in the text.

The matrices are the two orders of the leading and subleading intersection
pairings, C0 = C^(0), Cm1 = C^(-1), D1 = D^(1) and D0 = D^(0), together with
the two orders of the differential-equation matrix, Omega1 = Omega^(1) and
Omega0 = Omega^(0).

The forms are normalised as in Section 3, with L = 2, c = 1 and p = 4.
Throughout, eps is the dimensional regulator and the kinematics are fixed to
s = -1 and t = -y, so that y = t/s.

For questions about the paper or the files please ask the authors.
*)

mis= {
	j[2,0,0,1,0,2,0,0,0],
	j[0,2,0,1,2,0,0,0,0],
	y j[0,0,1,2,0,0,2,0,0],
	j[2,2,0,0,1,1,0,0,0],
	eps j[1,0,0,2,1,0,1,0,0],
	eps j[0,1,1,2,0,1,0,0,0],
	eps^2 (1+y) j[1,0,1,1,0,1,1,0,0],
	eps^2 (1+y) j[0,1,1,1,1,0,1,0,0],
	eps y j[1,0,1,2,1,0,1,0,0],
	eps y j[0,1,1,2,0,1,1,0,0],
	eps^2 y j[1,1,1,1,1,1,1,0,0],
	eps^2 j[1,1,1,1,1,1,1,-1,0]
	};

C0 = {
  {-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0},
  {-((1 + 2 y)/(2 (1 + y))), 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0},
  {0, -((1 + 2 y)/(2 (1 + y))), -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0},
  {0, 0, 0, 0, 3/4, 0, 0, 0, 9/2, 0, 0, 0},
  {0, 0, 3/2, 0, 0, 3/4, 0, 0, 0, 9/2, 0, 0},
  {0, 0, 0, 0, -9/4, -9/4, 0, 0, -6, -6, -6, -6},
  {(3 (1 + 3 y))/(4 (1 + y)), (3 (1 + 3 y))/(4 (1 + y)), 0, 3/2, 0, -3/4, -3/2, -3/2, 0, 0, -2, 0}
};

Cm1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 12}, {3/8, 3/8, 0, -3/8, 0, 0, 0, 0, 0, 
  0, -2/3, 0}};

D1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 4/y, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-(y/(1 + y)^2), 0, (2 + y)/(y + y^2), 0, 0, 0, -(y + y^2)^(-1), 0, 0, 
  0, 0, 0}, {0, -(y/(1 + y)^2), (2 + y)/(y + y^2), 0, 0, 0, 0, 
  -(y + y^2)^(-1), 0, 0, 0, 0}, {0, 0, 3/(y + y^2), 0, -3/(2*y + 2*y^2), 0, 
  0, 0, (-9*(2 + y))/(2*y*(1 + y)), 0, 0, 0}, 
 {0, 0, -3/(2 + 2*y), 0, 0, -3/(2*y + 2*y^2), 0, 0, 0, 
  (-9*(2 + y))/(2*y*(1 + y)), 0, 0}, {-15/(2 + 2*y), -15/(2 + 2*y), 
  -3/(y + y^2), -3/(2 + 2*y), 3/(y + y^2), 3/(y + y^2), 3/y, 3/y, 
  3/(y + y^2), 3/(y + y^2), (12 + 4*y)/(y + y^2), 12/(y + y^2)}, 
 {(-3*(1 + 5*y))/(4*y*(1 + y)^2), (-3*(1 + 5*y))/(4*y*(1 + y)^2), 
  -3/(y + y^2), (9 + 6*y)/(4*y + 4*y^2), 0, 0, 3/(y + y^2), 3/(y + y^2), 
  -3/(y + y^2), -3/(y + y^2), 4/(y + y^2), 6/(y + y^2)}};

D0 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(4 + 4*y), -3/(4 + 4*y), 0, 3/(4 + 4*y), 0, 0, 0, 0, 0, 0, 
  (4*(3 + y))/(3*y*(1 + y)), -24/(y + y^2)}, 
 {3/(8*y + 8*y^2), 3/(8*y + 8*y^2), 0, -3/(8*y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  4/(3*y + 3*y^2), -12/(y + y^2)}};

Omega1 = {
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, -(2/y), 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {1/(2 y), 0, -(1/(2 y)), 0, 0, 0, -(2/(y (1 + y))), 0, 0, 0, 0, 0},
  {0, 1/(2 y), -(1/(2 y)), 0, 0, 0, 0, -(2/(y (1 + y))), 0, 0, 0, 0},
  {0, 0, -(3/(2 y (1 + y))), 0, -(3/(1 + y)), 0, 0, 0, -((2 + y)/(y (1 + y))), 0, 0, 0},
  {0, 0, -(3/(2 y (1 + y))), 0, 0, -(3/(1 + y)), 0, 0, 0, -((2 + y)/(y (1 + y))), 0, 0},
  {(3 (-1 + y))/(2 y (1 + y)), (3 (-1 + y))/(2 y (1 + y)), -(3/(y (1 + y))), -(2/(1 + y)), 0, 6/(1 + y), 6/(y (1 + y)), 6/(y (1 + y)), -(2/(y (1 + y))), -(2/(y (1 + y))), -(2/(y (1 + y))), -(2/(1 + y))},
  {-(3/(2 y (1 + y))), -(3/(2 y (1 + y))), -(9/(2 y (1 + y))), -((1 + 2 y)/(y (1 + y))), 3/(y (1 + y)), 0, 9/(y (1 + y)), 9/(y (1 + y)), -(2/(y (1 + y))), -(2/(y (1 + y))), -(1/(y (1 + y))), 1/(y (1 + y))}
};

Omega0 = ConstantArray[0, {12, 12}];


==> anc/3_loop_ladder_matrices.m <==
(* ::Package:: *)

(*
=====================================================================
Differential Equations for Feynman Integrals from Higher Residue Pairings
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Ben Page.
=====================================================================

This file contains the canonical basis and the intersection matrices of the
massless planar three-loop ladder of Section 5.4.

The list `mis` gives the 54-element unsymmetrised canonical basis, each
element written as j[a_1,...,a_15] for the integral with propagator powers
a_i, in the ordering of Section 5.4: the indices a_1,...,a_10 are the
propagators and a_11,...,a_15 the irreducible scalar products. Identifying
the sectors related by the reflection symmetry reduces it to the 26
independent master integrals quoted in the text.

The matrices are the two orders of the leading and subleading intersection
pairings, C0 = C^(0), Cm1 = C^(-1), D1 = D^(1) and D0 = D^(0), together with
the two orders of the differential-equation matrix, Omega1 = Omega^(1) and
Omega0 = Omega^(0).

The forms are normalised as in Section 3, with L = 3, c = 2 and p = 7.
Throughout, eps is the dimensional regulator and the kinematics are fixed to
s = -1 and t = -y, so that y = t/s.

For questions about the paper or the files please ask the authors.
*)

mis ={j[2, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0],
	 j[0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0],
	 y j[0, 0, 0, 2, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0],
	 j[1, 2, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0],
	 j[1, -1, 1, 0, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0],
	 j[2, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0],
	 j[1, 0, 2, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0],
	 eps j[1, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0],
	 eps j[2, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
	 j[0, 2, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0],
	 eps j[0, 1, 0, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0],
	 eps j[0, 1, 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0],
	 j[0, 2, 0, 0, 2, 2, 1, -1, 1, 0, 0, 0, 0, 0, 0],
	 eps j[0, 0, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
	 eps j[0, 0, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
	 j[2, 2, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0],
	 eps j[1, 1, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0],
	 -eps (-1 + 2 eps) j[1, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
	 eps y j[1, 0, 0, 1, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[1, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[1, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps j[0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[0, 1, 0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[0, 1, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[0, 0, 1, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0],
	 eps^2 (1 + y) j[0, 0, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
	 eps y j[0, 0, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps y j[0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0],
	 eps j[0, 1, 0, 2, 1, 1, 0, 1, 0, 2, 0, -1, 0, 0, 0],
	 eps^3 j[1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 j[1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0],
	 eps^3 j[1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
	 eps^3 j[0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
	 eps^2 j[1, 0, 1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0],
	 eps^3 y j[1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0],
	 eps^2 j[0, 2, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 y j[0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 y j[1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0],
	 eps^2 j[1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0, 0],
	 eps^2 y j[1, 1, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 (1 + y) j[1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 y j[1, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0],
	 eps^3 (1 + y) j[1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0],
	 eps^2 y j[1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 j[1, 0, 1, 1, 2, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0],
	 eps^2 y j[1, 0, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 (1 + y) j[1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 y j[0, 1, 1, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 (1 + y) j[0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 y j[0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0],
	 eps^2 j[0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0],
	 eps^3 y j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0],
	 eps^3 j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0],
	 eps^3 j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0]};


C0 = {{-3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 9/128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1/12, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1/72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1/128, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/96, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/192, 1/192, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/6, 0, 0, 0, 0, 1/36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, -1/96, 0, 0, 0, 0, 0, (1 + 3*y)/(384*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/48, 0, -1/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/48, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/96, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 + 3*y)/(384*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/192, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -1/64, 0, 0, 0, 0, 0, 0, 0, (1 + 3*y)/(384*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/48, -1/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + 3*y)/(384*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/192, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 1/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/16, 1/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/32, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-11/192, 0, 0, -7/24, 0, 0, 0, 1/96, 0, 0, 0, 1/64, 15/128, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-11/192, 0, 0, 0, 15/128, -41/48, 0, 
  0, 0, 0, 0, 0, 0, 1/64, 1/96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -11/192, 0, 0, 15/128, 0, -41/48, 1/96, 1/64, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -11/192, 0, 0, 0, 0, 0, 0, 
  0, -41/48, 1/64, 0, 15/128, 0, 1/96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 1/16, 0, 0, 0, (2 + y)/(32*y + 32*y^2), 0, 0, 0, 0, 
  (2 + y)/(32*y + 32*y^2), 0, 0, 0, 0, 0, -1/32*(2 + y)/y, 0, 0, 0, 0, 0, 
  -1/32*(2 + y)/y, 0, 0, 0, 0, 0, 0, 0, -1/16, 1/16, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -1/192*(6 + 6*y + y^2)/(y*(1 + y)), 0, 0, 0, 0, 
  -1/192*(6 + 6*y + y^2)/(y*(1 + y)), 0, 0, 0, 0, 0, (6 + 5*y)/(192*y), 0, 0, 
  0, 0, 0, (6 + 5*y)/(192*y), 0, 0, 0, 0, 0, 0, 0, 1/16, -1/32, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2 + y)/(32*y + 32*y^2), 
  (2 + y)/(32*y + 32*y^2), 1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/32*(2 + y)/y, 
  -1/32*(2 + y)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16, 1/16, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/192*(6 + 6*y + y^2)/(y*(1 + y)), -1/192*(6 + 6*y + y^2)/(y*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (6 + 5*y)/(192*y), (6 + 5*y)/(192*y), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/16, -1/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -1/32, 0, 0, 0, 0, -5/144, 1/16, 0, 0, 1/16, 0, 0, 0, 
  0, 0, 0, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, -11/32, -3/32, 0, 0, 0, 0, 0, 0, 0, 
  0, -3/16, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -1/144, (1 - 2*y)/(144*(1 + y)), 0, 0, 
  (1 - 2*y)/(144*(1 + y)), 0, 0, 0, 0, -1/36, 0, 1/24, -1/48, 0, 0, -1/48, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/32, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/4, 0, 0, 0, 0, 0, 0, -5/72, 0, 0, 
  -1/24*(1 + 4*y)/(1 + y), 1/24, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, -1/8, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, -3/4, -1/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/48, 0, 1/48, 1/24, 0, 0, 0, 0, 0, 0, 
  -1/48*(1 + y)/y, -1/48*(1 + y)/y, 0, 0, 0, 0, 0, 0, 1/24, 0, 0, 0, 
  (1 + y)/(48*y), (1 + y)/(48*y), 0, 0, 0, 0, 0, 1/48, 0, 0, 0, 0, 0, 1/8, 
  -1/48, 0, 0, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/4, 0, 0, 0, 0, y/(4 + 4*y), -5/72, 1/24, 0, 0, 0, 0, 
  -1/24*(1 + 4*y)/(1 + y), 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, -1/8, 0, 0, 0, 
  0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 1/48, 1/48, 0, 0, 0, 1/4, 0, -1/48*(1 + y)/y, 0, 0, 0, 0, 
  -1/48*(1 + y)/y, 0, 0, 0, 0, 1/24, (1 + y)/(48*y), 0, 0, 0, 0, 0, 
  (1 + y)/(48*y), 0, 0, 0, 0, 0, 1/48, 0, 1/8, -1/48, 0, 0, 0, 0, 0, 0, 
  -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/16, 1/16, 0, 0, 0, 0, 0, 
  -1/18, 0, 0, 0, 0, 0, 0, -1/18, 0, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, 0, -3/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/16, -3/8, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {5/64, 5/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/36, 0, 0, 
  1/64, -1/8, 0, -1/24, 0, 0, 0, -1/24, 0, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -3/32, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/8, 0, 0, 0, 0, y/(4 + 4*y), 0, 0, -1/24*(1 + 4*y)/(1 + y), 0, 0, 0, 0, 
  1/24, -5/72, 0, 0, 0, 0, -1/8, 1/8, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 
  1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/4, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1/4, 0, 0, -1/48*(1 + y)/y, 0, 0, 0, 0, -1/48*(1 + y)/y, 0, 
  0, 0, 0, 0, (1 + y)/(48*y), 0, 0, 0, 0, 0, (1 + y)/(48*y), 1/24, 0, 0, 0, 
  1/48, 0, 0, 1/8, -1/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 1/8, 0, 0, 0, 0, 0, 0, 0, y/(4 + 4*y), 1/24, 
  -1/24*(1 + 4*y)/(1 + y), 0, 0, -5/72, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, 1/8, 0, 
  -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 
  -1/4, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, -1/48*(1 + y)/y, 
  -1/48*(1 + y)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + y)/(48*y), 
  (1 + y)/(48*y), 0, 0, 1/24, 0, 0, 0, 0, 0, 1/48, 0, 0, 1/8, -1/48, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/16, 0, 0, 1/16, -5/144, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/8, -11/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3/16, -1/8, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - 2*y)/(144*(1 + y)), 0, 0, (1 - 2*y)/(144*(1 + y)), -1/144, 0, 0, 0, 0, 
  0, 0, -1/36, 0, -1/48, 0, -1/48, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/32, 1/24, 0, 0, 0}, 
 {5/16, 5/16, 0, 0, -1/4, 0, 0, 5/144, -1/6, 0, -1/6, -1/6, -1/4, -1/6, 
  5/144, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 0, 0, 1/8, 1/2, 0, 0, 0, 0, 0, 1/4, 0, 
  1/4, 0, 11/32, 3/8, -17/16, 0, -17/16, 0, 11/32, 1/2, -17/16, 0, -17/16, 0, 
  11/32, 3/8, 3/8, 1/8, 3/8}, {11/64, 11/64, 0, -3/32, -1/4, 33/32, 
  (1 - 3*y)/(32 + 32*y), 0, 0, 33/32, (-2 + y)/(48*(1 + y)), 0, -1/4, 
  (-2 + y)/(48*(1 + y)), -1/144, -1/32, 0, -1/64, 0, 0, 0, 1/8, 0, 1/16, 0, 
  1/16, -1/8, 0, 0, 0, 1/16, 0, 1/16, 0, 0, 0, 0, 0, 0, 0, 1/8, 0, 1/8, 0, 0, 
  -3/16, 0, -3/16, 0, 3/32, -1/8, 1/16, 0, 0}, 
 {9/64, 9/64, 0, 5/16, -7/16, (3 + 2*y)/(8 + 8*y), 1/2, 0, -1/16*1/(1 + y), 
  (3 + 2*y)/(8 + 8*y), -1/16, -1/16*1/(1 + y), -7/16, -1/16, 5/144, 5/128, 
  3/32, -3/64, 0, 1/16, -1/16, 0, 1/16, 0, -1/16, 0, 1/8, 0, 0, 0, 0, 0, 0, 
  -1/8, 0, -1/8, 0, 1/8, 0, -7/16, 0, -7/16, 0, 1/8, 0, -1/4, 1/8, -1/4, 1/8, 
  1/32, 1/8, 3/16, 0, 1/8}};

Cm1= {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -9/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/64, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/512, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/384, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/32, 0, 0, 1/16, 0, 0, 0, 0, 0, 0, 0, 0, -3/16, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/32, 0, 0, 0, -3/16, -7/8, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/32, 0, 0, -3/16, 0, -7/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/32, 0, 0, 0, 0, 0, 0, 0, -7/8, 0, 0, -3/16, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3/16, 0, 0, 0, 0, 0, 0, 0, 0, -3/64, 1/4, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/128, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/16, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/64, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/4, 0, 0, 0, 0, y/(4 + 4*y), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/24, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/64, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/32, 1/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/64, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/128, 1/4, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {1/16, 0, 0, 0, 0, y/(4 + 4*y), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/16, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/64, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/16, 0, 0, 0, 0, 0, 0, 0, y/(4 + 4*y), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/16, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/64, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3/64, 1/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/128, -1/12, 0, 0, 0}, 
 {11/32, 11/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11/128, -3/4, -17/64, 0, 
  -17/64, 0, 11/128, -1, -17/64, 0, -17/64, 0, 11/128, -3/4, 9/32, -7/32, 
  -21/32}, {-1/32, -1/32, 0, -1/64, 13/32, 55/64, -1/64*(-7 + y)/(1 + y), 0, 
  0, 55/64, 0, 0, 13/32, 0, 0, 0, 0, 1/128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/64, 0, -3/64, 0, 3/128, 
  1/4, 3/64, 0, 0}, {3/32, 3/32, 0, -7/64, 35/64, (13 + 5*y)/(64 + 64*y), 
  5/64, 0, 0, (13 + 5*y)/(64 + 64*y), 0, 0, 35/64, 0, 0, -7/512, 0, 3/128, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/32, 0, -7/64, 0, 
  -7/64, 0, 1/32, 0, -1/16, 0, -1/16, 0, 1/128, -1/4, 9/64, 0, -7/32}};
  
D1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 9/(16*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/12*(3 + 4*y)/(y*(1 + y)), 0, 0, 0, 0, -1/12*1/(y*(1 + y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((3 + 2*y)/(3*y + 3*y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (3 + 2*y)/(48*y + 48*y^2), 0, 0, 0, 0, 0, -1/96*1/(1 + y)^2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/192*(3 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/16*1/(1 + y), 0, (2 + y)/(16*y + 16*y^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (3 + 2*y)/(48*y + 48*y^2), 0, 0, 0, 0, 0, 0, 0, 
  0, -1/96*1/(1 + y)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/192*(3 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (5 + 3*y)/(64*y + 64*y^2), 0, 0, 0, 0, 0, 0, 0, -1/96*1/(1 + y)^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/192*(3 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/(1 + y), (2 + y)/(16*y + 16*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (5 + 3*y)/(64*y + 64*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/96*1/(1 + y)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/192*(3 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (4*y + 4*y^2)^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/12*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((3 + 2*y)/(3*y + 3*y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/32*(-3 + y)/(y*(1 + y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16*(9 + 5*y)/(y*(1 + y)), -1/32*(3 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (32*y + 32*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/32*(3 + y)/(y*(1 + y)), -1/64*1/(y*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (16*y + 16*y^2)^(-1), 0, (16 + 16*y)^(-1), 0, 0, 0, 
  (3 + 5*y + y^2)/(16*y^2*(1 + y)^2), 0, 0, 0, 0, 
  (3 + 5*y + y^2)/(16*y^2*(1 + y)^2), 0, 0, 0, 0, 0, 
  -1/32*(6 + 9*y + y^2)/(y^2*(1 + y)), 0, 0, 0, 0, 0, 
  -1/32*(6 + 9*y + y^2)/(y^2*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  -1/16*(9 + y)/(y*(1 + y)), (3 + y)/(16*y + 16*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/96*1/(1 + y), 0, 
  -1/64*1/(1 + y), 0, 0, 0, -1/96*(9 + 15*y + 5*y^2)/(y^2*(1 + y)^2), 0, 0, 
  0, 0, -1/96*(9 + 15*y + 5*y^2)/(y^2*(1 + y)^2), 0, 0, 0, 0, 0, 
  (18 + 27*y + 7*y^2)/(192*y^2*(1 + y)), 0, 0, 0, 0, 0, 
  (18 + 27*y + 7*y^2)/(192*y^2*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  (3 + y)/(16*y + 16*y^2), -1/32*(3 + 2*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (16*y + 16*y^2)^(-1), 0, 0, 0, 
  0, 0, 0, 0, (3 + 5*y + y^2)/(16*y^2*(1 + y)^2), 
  (3 + 5*y + y^2)/(16*y^2*(1 + y)^2), (16 + 16*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/32*(6 + 9*y + y^2)/(y^2*(1 + y)), 
  -1/32*(6 + 9*y + y^2)/(y^2*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16*(9 + y)/(y*(1 + y)), (3 + y)/(16*y + 16*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/96*1/(1 + y), 0, 0, 0, 0, 0, 0, 0, 
  -1/96*(9 + 15*y + 5*y^2)/(y^2*(1 + y)^2), 
  -1/96*(9 + 15*y + 5*y^2)/(y^2*(1 + y)^2), -1/64*1/(1 + y), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (18 + 27*y + 7*y^2)/(192*y^2*(1 + y)), 
  (18 + 27*y + 7*y^2)/(192*y^2*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3 + y)/(16*y + 16*y^2), -1/32*(3 + 2*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3 + y)/(32*y*(1 + y)), 0, 0, 0, 0, 
  (16*y + 16*y^2)^(-1), -3/(16*y*(1 + y)), 0, 0, -3/(16*y*(1 + y)), 0, 0, 0, 
  0, (16 + 16*y)^(-1), 0, -(8*y + 8*y^2)^(-1), 1/(16*y), 0, 0, 1/(16*y), 0, 
  0, 0, 0, (21 + 11*y)/(32*y + 32*y^2), (7 + 3*y)/(32*y + 32*y^2), 0, 0, 0, 
  0, 0, 0, 0, 0, (9*(2 + y))/(32*y*(1 + y)), 3/(8*y + 8*y^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/12*1/(y*(1 + y)), 0, 0, 0, 0, 
  -1/48*1/(y*(1 + y)), (-1 + y)/(48*y*(1 + y)^2), 0, 0, 
  (-1 + y)/(48*y*(1 + y)^2), 0, 0, 0, 0, -1/48*(2 + y)/(y*(1 + y)), 0, 
  -5/(24*y*(1 + y)), (24*y + 24*y^2)^(-1), 0, 0, (24*y + 24*y^2)^(-1), 0, 0, 
  0, 0, -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(32*y*(1 + y)), 
  (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(4*y), 0, -3/(8*y + 8*y^2), -(2 + 2*y)^(-1), 0, 0, 0, 
  (8*y + 8*y^2)^(-1), 0, 0, (1 + 2*y)/(8*y*(1 + y)^2), -(8*y + 8*y^2)^(-1), 
  (2 + 2*y)^(-1), 0, 0, 0, 0, 0, -(4*y + 4*y^2)^(-1), 0, 1/(4*y), 0, 1/(8*y), 
  (2 + y)/(8*y + 8*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3 + y)/(4*y*(1 + y)), 0, 0, 0, (3*(3 + y))/(4*y*(1 + y)), 
  (3 + 2*y)/(4*y + 4*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/48*(4 + 3*y)/(y*(1 + y)), 0, -1/48*(4 + 3*y)/(y*(1 + y)), 
  -1/24*(4 + 3*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  -1/48*(3 + 2*y)/(y^2*(1 + y)), -1/16*1/y^2, 1/(16*y), 0, 0, 0, 0, 0, 
  -1/24*(5 + 4*y)/(y*(1 + y)), 0, 1/(24*y), 0, (3 + 4*y)/(48*y^2), 
  (1 + y)/(16*y^2), 0, 0, 0, 0, 0, -1/48*1/(y*(1 + y)), 0, 0, 0, 0, 0, 
  (8 + 8*y)^(-1), -1/48*(3 + 4*y)/(y*(1 + y)), 0, 0, 
  (3 + 2*y)/(16*y + 16*y^2), 1/(12*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -3/(4*y), -3/(8*y + 8*y^2), 0, (2 + 2*y)^(-1), 0, 
  -1/4*(4 + 3*y)/(1 + y)^2, (8*y + 8*y^2)^(-1), -(8*y + 8*y^2)^(-1), 0, 0, 0, 
  0, (1 + 2*y)/(8*y*(1 + y)^2), 0, 0, 0, 0, -(4*y + 4*y^2)^(-1), 1/(8*y), 0, 
  0, 0, 0, 1/(4*y), (2 + y)/(8*y + 8*y^2), 0, 0, 0, 0, 0, 0, 0, 
  (-3 + y)/(4*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(4*y*(1 + y)), 
  (3 + 2*y)/(4*y + 4*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/48*(4 + 3*y)/(y*(1 + y)), -1/48*(4 + 3*y)/(y*(1 + y)), 0, 1/(16*y), 
  0, -((2 + y)/(6*y + 6*y^2)), 0, -1/16*1/y^2, 0, 0, 0, 0, 
  -1/48*(3 + 2*y)/(y^2*(1 + y)), 0, 0, 0, 0, -1/24*(5 + 4*y)/(y*(1 + y)), 
  (3 + 4*y)/(48*y^2), 0, 0, 0, 0, 1/(24*y), (1 + y)/(16*y^2), 0, 0, 0, 0, 0, 
  -1/48*1/(y*(1 + y)), 0, (8 + 8*y)^(-1), -1/48*(3 + 4*y)/(y*(1 + y)), 0, 0, 
  0, 0, 0, 0, (3 + 2*y)/(16*y + 16*y^2), 1/(12*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-3*(2 + 3*y))/(32*y*(1 + y)), (-3*(2 + 3*y))/(32*y*(1 + y)), 
  -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 
  (8*y + 8*y^2)^(-1), 0, 0, -1/32*1/(1 + y), (5 + 3*y)/(8*y + 8*y^2), 0, 
  1/(8*y), 0, 0, 0, 1/(8*y), 0, (5 + 3*y)/(8*y + 8*y^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(2 + y))/(32*y*(1 + y)), 
  (3*(3 + y))/(8*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/16*1/(y*(1 + y)), -1/16*1/(y*(1 + y)), -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 
  (24*y + 24*y^2)^(-1), 0, 0, 0, 0, 0, 0, (24*y + 24*y^2)^(-1), 0, 0, 
  (48*y + 48*y^2)^(-1), 1/(8*y), 0, (4 + y)/(24*y + 24*y^2), 0, 0, 0, 
  (4 + y)/(24*y + 24*y^2), 0, 1/(8*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*(3 + y))/(32*y*(1 + y)), (5 + y)/(8*y + 8*y^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-((3 + 6*y)/(8*y + 8*y^2)), 0, -(8*y + 8*y^2)^(-1), 0, 
  (2 + 2*y)^(-1), -1/4*(4 + 3*y)/(1 + y)^2, 0, 0, (1 + 2*y)/(8*y*(1 + y)^2), 
  0, 0, 0, 0, -(8*y + 8*y^2)^(-1), (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 
  (2 + y)/(8*y + 8*y^2), -(8*y + 8*y^2)^(-1), 0, 0, 0, 0, 1/(8*y), 
  -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, (-3 + y)/(4*y*(1 + y)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(4*y*(1 + y)), (3 + 2*y)/(4*y + 4*y^2), 0, 
  0, 0, 0, 0, 0, 0}, {-1/16*1/y, 0, 0, 0, 1/(16*y), -((2 + y)/(6*y + 6*y^2)), 
  0, 0, -1/48*(3 + 2*y)/(y^2*(1 + y)), 0, 0, 0, 0, -1/16*1/y^2, 0, 0, 0, 0, 
  0, (1 + y)/(16*y^2), 0, 0, 0, 0, 0, (3 + 4*y)/(48*y^2), 
  -1/24*(5 + 4*y)/(y*(1 + y)), 0, 0, 0, -1/48*1/(y*(1 + y)), 0, 0, 
  (8 + 8*y)^(-1), -1/48*(3 + 4*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3 + 2*y)/(16*y + 16*y^2), 1/(12*y), 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((3 + 6*y)/(8*y + 8*y^2)), -(8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 
  -1/4*(4 + 3*y)/(1 + y)^2, -(8*y + 8*y^2)^(-1), (1 + 2*y)/(8*y*(1 + y)^2), 
  (2 + 2*y)^(-1), 0, (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 
  (2 + y)/(8*y + 8*y^2), 1/(8*y), -(8*y + 8*y^2)^(-1), 0, 
  -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, (-3 + y)/(4*y*(1 + y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(4*y*(1 + y)), 
  (3 + 2*y)/(4*y + 4*y^2), 0, 0, 0, 0, 0}, {0, -1/16*1/y, 0, 0, 0, 0, 0, 0, 
  0, -((2 + y)/(6*y + 6*y^2)), -1/16*1/y^2, -1/48*(3 + 2*y)/(y^2*(1 + y)), 
  1/(16*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + y)/(16*y^2), (3 + 4*y)/(48*y^2), 
  0, 0, -1/24*(5 + 4*y)/(y*(1 + y)), 0, 0, 0, 0, 0, -1/48*1/(y*(1 + y)), 0, 
  0, (8 + 8*y)^(-1), -1/48*(3 + 4*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3 + 2*y)/(16*y + 16*y^2), 1/(12*y), 0, 0, 0, 0, 0}, 
 {0, 0, -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, -3/(16*y*(1 + y)), 0, 0, 
  -3/(16*y*(1 + y)), (16*y + 16*y^2)^(-1), 0, 0, 0, 0, 0, 0, 
  (16 + 16*y)^(-1), 0, 1/(16*y), 0, 1/(16*y), -(8*y + 8*y^2)^(-1), 
  (21 + 11*y)/(32*y + 32*y^2), -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(2 + y))/(32*y*(1 + y)), 
  3/(8*y + 8*y^2), 0, 0, 0}, {0, 0, -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 
  (-1 + y)/(48*y*(1 + y)^2), 0, 0, (-1 + y)/(48*y*(1 + y)^2), 
  -1/48*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, -1/48*(2 + y)/(y*(1 + y)), 0, 
  (24*y + 24*y^2)^(-1), 0, (24*y + 24*y^2)^(-1), -5/(24*y*(1 + y)), 
  -1/16*1/(y*(1 + y)), -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(32*y*(1 + y)), (8*y + 8*y^2)^(-1), 0, 0, 0}, 
 {-1/32*(22 + 21*y)/(y*(1 + y)), -1/32*(22 + 21*y)/(y*(1 + y)), 
  (16*y + 16*y^2)^(-1), -5/(16*(1 + y)), (3 + 5*y)/(4*y + 4*y^2), 
  -11/(16*(1 + y)), -11/(16*(1 + y)), -1/16*1/(y*(1 + y)), 3/(8*y + 8*y^2), 
  -11/(16*(1 + y)), 3/(8*y + 8*y^2), 3/(8*y + 8*y^2), 
  (3 + 5*y)/(4*y + 4*y^2), 3/(8*y + 8*y^2), -1/16*1/(y*(1 + y)), 
  -1/32*1/(1 + y), -3/(16*(1 + y)), 3/(32*(1 + y)), (8*y + 8*y^2)^(-1), 
  -1/8*1/y, 1/(8*y), -3/(16*(1 + y)), -1/8*1/y, -1/8*1/y, 1/(8*y), -1/8*1/y, 
  (8*y + 8*y^2)^(-1), -(8*y + 8*y^2)^(-1), 3/(16*y*(1 + y)), 0, 0, 0, 0, 
  (-1 + y)/(4*y*(1 + y)), 0, (-1 + y)/(4*y*(1 + y)), 0, 
  -1/32*(21 + 8*y)/(y*(1 + y)), -7/(8*y + 8*y^2), 
  (39 + 14*y)/(16*y + 16*y^2), -1/4*1/y, (39 + 14*y)/(16*y + 16*y^2), 
  -1/4*1/y, -1/32*(21 + 8*y)/(y*(1 + y)), -3/(4*y + 4*y^2), 
  (39 + 14*y)/(16*y + 16*y^2), -1/4*1/y, (39 + 14*y)/(16*y + 16*y^2), 
  -1/4*1/y, -1/32*(21 + 8*y)/(y*(1 + y)), -7/(8*y + 8*y^2), 
  -((9 + 4*y)/(8*y + 8*y^2)), -3/(8*y + 8*y^2), -((9 + 2*y)/(8*y + 8*y^2))}, 
 {0, 0, (16*y + 16*y^2)^(-1), -5/(16*y*(1 + y)), (8*y + 8*y^2)^(-1), 
  (7 + 2*y)/(16*y + 16*y^2), -1/16*(9 + 7*y)/(y*(1 + y)^2), 0, 0, 
  (7 + 2*y)/(16*y + 16*y^2), -1/16*1/(1 + y)^2, 0, (8*y + 8*y^2)^(-1), 
  -1/16*1/(1 + y)^2, (16*y + 16*y^2)^(-1), -1/64*(-2 + y)/(y*(1 + y)), 0, 0, 
  (4*y + 4*y^2)^(-1), 0, 0, (2 + y)/(16*y + 16*y^2), 0, -1/16*1/(y*(1 + y)), 
  0, -1/16*1/(y*(1 + y)), 3/(8*y + 8*y^2), 3/(16*y*(1 + y)), 
  3/(16*y*(1 + y)), -1/16*1/(y*(1 + y)), 0, -1/16*1/(y*(1 + y)), 0, 
  (4*y + 4*y^2)^(-1), 0, (4*y + 4*y^2)^(-1), 0, (16*y + 16*y^2)^(-1), 0, 
  -(8*y + 8*y^2)^(-1), -(8*y + 8*y^2)^(-1), -(8*y + 8*y^2)^(-1), 
  -(8*y + 8*y^2)^(-1), (16*y + 16*y^2)^(-1), (4*y + 4*y^2)^(-1), 
  7/(16*y*(1 + y)), 0, 7/(16*y*(1 + y)), 0, -7/(32*y*(1 + y)), 
  -3/(8*y + 8*y^2), -3/(16*y*(1 + y)), -(8*y + 8*y^2)^(-1), 
  -(4*y + 4*y^2)^(-1)}, {-(8*y + 8*y^2)^(-1), -(8*y + 8*y^2)^(-1), 
  (16*y + 16*y^2)^(-1), (11 + 5*y)/(16*y + 16*y^2), (8 + 8*y)^(-1), 
  (7 + 12*y + 3*y^2)/(16*y*(1 + y)^2), (23 + 5*y)/(16*y + 16*y^2), 0, 
  1/(16*y*(1 + y)^2), (7 + 12*y + 3*y^2)/(16*y*(1 + y)^2), 
  (16*y + 16*y^2)^(-1), 1/(16*y*(1 + y)^2), (8 + 8*y)^(-1), 
  (16*y + 16*y^2)^(-1), -1/16*1/(y*(1 + y)), (2 + 3*y)/(64*y + 64*y^2), 
  (8*y + 8*y^2)^(-1), -1/16*1/(y*(1 + y)), (4*y + 4*y^2)^(-1), 
  -1/16*(2 + y)/(y*(1 + y)), (16*y + 16*y^2)^(-1), -1/16*1/(1 + y), 
  -1/16*(2 + y)/(y*(1 + y)), -1/16*1/y, (16*y + 16*y^2)^(-1), -1/16*1/y, 
  (8*y + 8*y^2)^(-1), 5/(16*y*(1 + y)), (16*y + 16*y^2)^(-1), 
  (16*y + 16*y^2)^(-1), 0, (16*y + 16*y^2)^(-1), 0, (1 - y)/(8*y + 8*y^2), 0, 
  (1 - y)/(8*y + 8*y^2), 0, -3/(16*y*(1 + y)), -(2*y + 2*y^2)^(-1), 
  15/(16*y*(1 + y)), -1/4*1/y, 15/(16*y*(1 + y)), -1/4*1/y, 
  -3/(16*y*(1 + y)), -(4*y + 4*y^2)^(-1), 3/(8*y + 8*y^2), 
  -((3 + 2*y)/(8*y + 8*y^2)), 3/(8*y + 8*y^2), -((3 + 2*y)/(8*y + 8*y^2)), 
  3/(32*y*(1 + y)), -(8*y + 8*y^2)^(-1), -1/16*(9 + 2*y)/(y*(1 + y)), 
  -(4*y + 4*y^2)^(-1), -5/(8*y + 8*y^2)}};
  
  
D0= {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3 + y)/(16*y + 16*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (32*y + 32*y^2)^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(8 + 8*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (32 + 32*y)^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(8 + 8*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (32 + 32*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/16*(7 + 3*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (9*(2 + y))/(128*y*(1 + y)), -3/(4*y + 4*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(128*y*(1 + y)), 
  -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((6 + y)/(8*y + 8*y^2)), 0, 0, (4 + 4*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  -13/(16*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(16*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-1/48*(3 + y)/(y*(1 + y)), 0, 0, 1/(24*y), 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(32*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3 + 2*y)/(64*y + 64*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -((6 + y)/(8*y + 8*y^2)), 0, 0, -13/(16*(1 + y)), 0, 
  -1/4*1/(1 + y)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(16*y*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/48*(3 + y)/(y*(1 + y)), 0, 0, 
  -3/(32*y), 0, -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3 + 2*y)/(64*y + 64*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(32*y*(1 + y)), -3/(32*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (64 + 64*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(2 + y))/(128*y*(1 + y)), 
  (-3*(3 + y))/(4*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/16*1/(y*(1 + y)), -1/16*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/96*1/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(128*y*(1 + y)), 
  -((5 + y)/(4*y + 4*y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(16*y*(1 + y)), 0, 0, 0, -13/(16*(1 + y)), -1/4*1/(1 + y)^2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(16*y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, -3/(32*y), -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3 + 2*y)/(64*y + 64*y^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/(16*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, -1/4*1/(1 + y)^2, 0, 0, 
  -13/(16*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(3 + y))/(16*y*(1 + y)), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -(4*y + 4*y^2)^(-1), 0, 0, 
  -3/(32*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3 + 2*y)/(64*y + 64*y^2), 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(2 + y))/(128*y*(1 + y)), -3/(4*y + 4*y^2), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (8*y + 8*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(128*y*(1 + y)), -(4*y + 4*y^2)^(-1), 0, 0, 
  0}, {-1/32*(25 + 6*y)/(y*(1 + y)), -1/32*(25 + 6*y)/(y*(1 + y)), 0, 
  (4 + 4*y)^(-1), -7/(4 + 4*y), -(8 + 8*y)^(-1), -(8 + 8*y)^(-1), 0, 0, 
  -(8 + 8*y)^(-1), 0, 0, -7/(4 + 4*y), 0, 0, 3/(128*(1 + y)), 0, 
  -3/(64*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*y*(1 + y)), 0, 0, 0, 
  0, 0, 0, 0, 0, -1/128*(21 + 8*y)/(y*(1 + y)), 7/(4*y + 4*y^2), 
  (39 + 14*y)/(64*y + 64*y^2), 0, (39 + 14*y)/(64*y + 64*y^2), 0, 
  -1/128*(21 + 8*y)/(y*(1 + y)), 3/(2*y + 2*y^2), 
  (39 + 14*y)/(64*y + 64*y^2), 0, (39 + 14*y)/(64*y + 64*y^2), 0, 
  -1/128*(21 + 8*y)/(y*(1 + y)), 7/(4*y + 4*y^2), 
  (-3*(9 + 4*y))/(32*y*(1 + y)), 21/(32*y*(1 + y)), 
  (7*(9 + 2*y))/(32*y*(1 + y))}, {-1/32*1/(y*(1 + y)), -1/32*1/(y*(1 + y)), 
  0, 5/(64*y*(1 + y)), (16*y + 16*y^2)^(-1), 13/(64*y*(1 + y)), 
  -1/64*(35 + 27*y)/(y*(1 + y)^2), 0, 0, 13/(64*y*(1 + y)), 0, 0, 
  (16*y + 16*y^2)^(-1), 0, 0, -1/256*(4 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -3/(8*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (64*y + 64*y^2)^(-1), 0, -1/32*1/(y*(1 + y)), 0, -1/32*1/(y*(1 + y)), 0, 
  (64*y + 64*y^2)^(-1), -1/2*1/(y*(1 + y)), 7/(64*y*(1 + y)), 0, 
  7/(64*y*(1 + y)), 0, -7/(128*y*(1 + y)), 3/(4*y + 4*y^2), 
  -9/(64*y*(1 + y)), 7/(32*y*(1 + y)), 7/(16*y*(1 + y))}, 
 {-(4*y + 4*y^2)^(-1), -(4*y + 4*y^2)^(-1), 0, (-11 + 2*y)/(64*y*(1 + y)), 
  (5 - 2*y)/(8*y + 8*y^2), (13 + 23*y + 2*y^2)/(64*y*(1 + y)^2), 
  (61 + 2*y)/(64*y + 64*y^2), 0, 0, (13 + 23*y + 2*y^2)/(64*y*(1 + y)^2), 0, 
  0, (5 - 2*y)/(8*y + 8*y^2), 0, 0, -1/256*(4 + y)/(y*(1 + y)), 0, 
  (32*y + 32*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/(y*(1 + y)), 0, 
  0, 0, 0, 0, 0, 0, 0, -3/(64*y*(1 + y)), (y + y^2)^(-1), 15/(64*y*(1 + y)), 
  0, 15/(64*y*(1 + y)), 0, -3/(64*y*(1 + y)), (2*y + 2*y^2)^(-1), 
  3/(32*y*(1 + y)), 0, 3/(32*y*(1 + y)), 0, 3/(128*y*(1 + y)), 
  (4*y + 4*y^2)^(-1), (-3*(9 + 2*y))/(64*y*(1 + y)), 7/(16*y*(1 + y)), 
  35/(32*y*(1 + y))}};
  
Omega1 = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -4/(3*y + 3*y^2), 0, 0, 
  0, 0, -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((3 + 2*y)/(y + y^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/6*1/y, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((3 + y)/(y + y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(3*y), 0, -1/3*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/6*1/y, 0, 0, 0, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((3 + y)/(y + y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/6*1/y, 0, 0, 0, 0, 0, 
  0, 0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((3 + y)/(y + y^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 1/(3*y), -1/3*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/6*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -y^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((3 + y)/(y + y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -4/(3*y + 3*y^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((3 + 2*y)/(y + y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(y + y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((3 + y)/(y + y^2)), 
  -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(4*y + 4*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(2*y + 2*y^2)^(-1), -(1 + y)^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(3*y + 3*y^2)^(-1), 0, 8/(3*y + 3*y^2), 0, 0, 0, 4/(y + y^2), 0, 0, 
  0, 0, 4/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3 + y)/(y*(1 + y)), -12/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, -1/12*1/(1 + y), 0, 2/(3 + 3*y), 0, 0, 0, 
  (1 + y)^(-1), 0, 0, 0, 0, (1 + y)^(-1), 0, 0, 0, 0, 0, (1 + y)^(-1), 0, 0, 
  0, 0, 0, (1 + y)^(-1), 0, 0, 0, 0, 0, 0, 0, -(1 + y)^(-1), 3/(y + y^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(3*y + 3*y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 4/(y + y^2), 4/(y + y^2), 
  8/(3*y + 3*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3 + y)/(y*(1 + y)), -12/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/12*1/(1 + y), 0, 0, 0, 0, 0, 0, 0, 
  (1 + y)^(-1), (1 + y)^(-1), 2/(3 + 3*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + y)^(-1), (1 + y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1 + y)^(-1), 
  3/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -2/(y + y^2), 0, 0, 0, 0, 4/(1 + y), (12 - 8*y)/(3*y + 3*y^2), 0, 0, 
  (12 - 8*y)/(3*y + 3*y^2), 0, 0, 0, 0, 2/(1 + y), 0, -3/(2*y + 2*y^2), 
  12/(y + y^2), 0, 0, 12/(y + y^2), 0, 0, 0, 0, -2/(y + y^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((3 + y)/(y + y^2)), -3/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, -2/(y + y^2), 0, 0, 0, 0, 2/(3*y + 3*y^2), 
  20/(9*y + 9*y^2), 0, 0, 20/(9*y + 9*y^2), 0, 0, 0, 0, 
  (4 + 6*y)/(3*y + 3*y^2), 0, -(y + y^2)^(-1), 12/(y + y^2), 0, 0, 
  12/(y + y^2), 0, 0, 0, 0, -2/(y + y^2), 8/(3*y + 3*y^2), 0, 0, 0, 0, 0, 0, 
  0, 0, -2/(3*y + 3*y^2), (y + y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-12 + y)/(9*y*(1 + y)), 0, (-4*(3 + 7*y))/(9*y*(1 + y)), 
  -2/(1 + y), 0, 0, 0, 7/(1 + y), 0, 0, (8*(-3 + 2*y))/(3*y*(1 + y)), 8/y, 
  4/(1 + y), 0, 0, 0, 0, 0, -3/y, 0, 12/y, 0, (24 + 32*y)/(y + y^2), 
  -((24 + 16*y)/(y + y^2)), 0, 0, 0, 0, 0, 4/(1 + y), 0, 0, 0, 0, 0, 
  -4/(1 + y), -16/(1 + y), 0, 0, -((3 + 2*y)/(y + y^2)), 12/(1 + y), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-17/(54*y), 0, -23/(27*y), 1/(6*y), 0, 0, 
  0, 1/(6*y), 0, 0, 8/(9*y), 16/(3*y), 14/(9*y), 0, 0, 0, 0, 0, -y^(-1), 0, 
  2/y, 0, 28/(3*y), -8/(3*y), 0, 0, 0, 0, 0, 2/(3*y), 0, 0, 0, 0, 0, -2/y, 
  -8/(3*y), 0, 0, -1/3*1/y, (1 + 2*y)/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (-12 + y)/(9*y*(1 + y)), (-4*(3 + 7*y))/(9*y*(1 + y)), 0, 
  4/(1 + y), 0, -2/(1 + y), 7/(1 + y), 8/y, 0, 0, 0, 0, 
  (8*(-3 + 2*y))/(3*y*(1 + y)), 0, 0, 0, 0, -3/y, (24 + 32*y)/(y + y^2), 0, 
  0, 0, 0, 12/y, -((24 + 16*y)/(y + y^2)), 0, 0, 0, 0, 0, 4/(1 + y), 0, 
  -4/(1 + y), -16/(1 + y), 0, 0, 0, 0, 0, 0, -((3 + 2*y)/(y + y^2)), 
  12/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -17/(54*y), -23/(27*y), 0, 14/(9*y), 0, 1/(6*y), 1/(6*y), 16/(3*y), 0, 
  0, 0, 0, 8/(9*y), 0, 0, 0, 0, -y^(-1), 28/(3*y), 0, 0, 0, 0, 2/y, -8/(3*y), 
  0, 0, 0, 0, 0, 2/(3*y), 0, -2/y, -8/(3*y), 0, 0, 0, 0, 0, 0, -1/3*1/y, 
  (1 + 2*y)/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4 + y)/(6*y*(1 + y)), (-4 + y)/(6*y*(1 + y)), -4/(3*y + 3*y^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 6/(1 + y), 0, 0, -3/(1 + y), -3/(2*y + 2*y^2), 0, 
  6/(y + y^2), 0, 0, 0, 6/(y + y^2), 0, -3/(2*y + 2*y^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(y + y^2), -3/(1 + y), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/18*(19 + 9*y)/(y*(1 + y)), -1/18*(19 + 9*y)/(y*(1 + y)), 
  -20/(9*y + 9*y^2), 0, 0, 0, 0, 2/(y + y^2), 0, 0, 0, 0, 0, 0, 2/(1 + y), 0, 
  0, -((1 + 3*y)/(y + y^2)), -3/(2*y + 2*y^2), 0, 10/(y + y^2), 0, 0, 0, 
  10/(y + y^2), 0, -3/(2*y + 2*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2/(y + y^2), (1 - y)/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-12 + y)/(9*y*(1 + y)), 0, (-4*(3 + 7*y))/(9*y*(1 + y)), 0, 4/(1 + y), 
  -2/(1 + y), 0, 0, (8*(-3 + 2*y))/(3*y*(1 + y)), 0, 0, 0, 0, 8/y, 7/(1 + y), 
  0, 0, 0, 0, -((24 + 16*y)/(y + y^2)), 12/y, 0, 0, 0, 0, 
  (24 + 32*y)/(y + y^2), -3/y, 0, 0, 0, 4/(1 + y), 0, 0, -4/(1 + y), 
  -16/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((3 + 2*y)/(y + y^2)), 
  12/(1 + y), 0, 0, 0, 0, 0, 0, 0}, {-17/(54*y), 0, -23/(27*y), 0, 14/(9*y), 
  1/(6*y), 0, 0, 8/(9*y), 0, 0, 0, 0, 16/(3*y), 1/(6*y), 0, 0, 0, 0, 
  -8/(3*y), 2/y, 0, 0, 0, 0, 28/(3*y), -y^(-1), 0, 0, 0, 2/(3*y), 0, 0, -2/y, 
  -8/(3*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/y, (1 + 2*y)/(y + y^2), 0, 
  0, 0, 0, 0, 0, 0}, {0, (-12 + y)/(9*y*(1 + y)), 
  (-4*(3 + 7*y))/(9*y*(1 + y)), 0, 0, 0, 0, 0, 0, -2/(1 + y), 8/y, 
  (8*(-3 + 2*y))/(3*y*(1 + y)), 4/(1 + y), 0, 7/(1 + y), 0, 0, 0, 0, 0, 0, 0, 
  -((24 + 16*y)/(y + y^2)), (24 + 32*y)/(y + y^2), 12/y, 0, -3/y, 0, 0, 0, 0, 
  0, 4/(1 + y), 0, 0, -4/(1 + y), -16/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((3 + 2*y)/(y + y^2)), 12/(1 + y), 0, 0, 0, 0, 0}, 
 {0, -17/(54*y), -23/(27*y), 0, 0, 0, 0, 0, 0, 1/(6*y), 16/(3*y), 8/(9*y), 
  14/(9*y), 0, 1/(6*y), 0, 0, 0, 0, 0, 0, 0, -8/(3*y), 28/(3*y), 2/y, 0, 
  -y^(-1), 0, 0, 0, 0, 0, 2/(3*y), 0, 0, -2/y, -8/(3*y), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/3*1/y, (1 + 2*y)/(y + y^2), 0, 0, 0, 0, 0}, 
 {0, 0, -2/(y + y^2), 0, 0, 0, 0, 0, 0, 0, (12 - 8*y)/(3*y + 3*y^2), 0, 0, 
  (12 - 8*y)/(3*y + 3*y^2), 4/(1 + y), 0, 0, 0, 0, 0, 0, 2/(1 + y), 0, 
  12/(y + y^2), 0, 12/(y + y^2), -3/(2*y + 2*y^2), -2/(y + y^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((3 + y)/(y + y^2)), 
  -3/(1 + y), 0, 0, 0}, {0, 0, -2/(y + y^2), 0, 0, 0, 0, 0, 0, 0, 
  20/(9*y + 9*y^2), 0, 0, 20/(9*y + 9*y^2), 2/(3*y + 3*y^2), 0, 0, 0, 0, 0, 
  0, (4 + 6*y)/(3*y + 3*y^2), 0, 12/(y + y^2), 0, 12/(y + y^2), 
  -(y + y^2)^(-1), -2/(y + y^2), 8/(3*y + 3*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*y + 3*y^2), (y + y^2)^(-1), 0, 0, 
  0}, {17/(18*(1 + y)), 17/(18*(1 + y)), 0, -3/(2 + 2*y), 14/(9 + 9*y), 
  -2/(1 + y), -3/(2 + 2*y), 0, 0, -2/(1 + y), 20/(3 + 3*y), 0, 14/(9 + 9*y), 
  20/(3 + 3*y), -7/(1 + y), 2/(1 + y), 0, 6/(1 + y), 0, 0, 0, -6/(1 + y), 0, 
  0, 0, 0, 0, 0, 0, 0, -2/(1 + y), 0, -2/(1 + y), 0, 0, 0, 0, -2/(y + y^2), 
  0, (y + y^2)^(-1), 0, (y + y^2)^(-1), 0, -2/(y + y^2), 0, (y + y^2)^(-1), 
  0, (y + y^2)^(-1), 0, -2/(y + y^2), 0, -3/(y + y^2), -2/(1 + y), 
  -2/(1 + y)}, {-7/(12*y*(1 + y)), -7/(12*y*(1 + y)), -28/(9*y + 9*y^2), 0, 
  11/(9*y + 9*y^2), -((3 + 6*y)/(4*y + 4*y^2)), 0, 13/(2*y + 2*y^2), 
  10/(3*y + 3*y^2), -((3 + 6*y)/(4*y + 4*y^2)), 0, 10/(3*y + 3*y^2), 
  11/(9*y + 9*y^2), 0, -2/(y + y^2), (1 + 2*y)/(y + y^2), (y + y^2)^(-1), 0, 
  -3/(y + y^2), 16/(y + y^2), 6/(y + y^2), -((4 + 6*y)/(y + y^2)), 
  16/(y + y^2), -8/(y + y^2), 6/(y + y^2), -8/(y + y^2), 0, 0, 0, 
  3/(y + y^2), 0, 3/(y + y^2), 0, -2/(y + y^2), -8/(y + y^2), -2/(y + y^2), 
  -8/(y + y^2), -2/(y + y^2), 3/(y + y^2), (2*y + 2*y^2)^(-1), 6/(y + y^2), 
  (2*y + 2*y^2)^(-1), 6/(y + y^2), -3/(y + y^2), 3/(y + y^2), 
  (2*y + 2*y^2)^(-1), 0, (2*y + 2*y^2)^(-1), 0, 0, -3/(y + y^2), 
  -(y + y^2)^(-1), 0, (y + y^2)^(-1)}, {(41 + 32*y)/(36*y + 36*y^2), 
  (41 + 32*y)/(36*y + 36*y^2), (4*(-6 + 7*y))/(9*y*(1 + y)), 
  -((2 + 3*y)/(2*y + 2*y^2)), -1/9*(-7 + 4*y)/(y*(1 + y)), 
  -((3 + 4*y)/(4*y + 4*y^2)), -((2 + 3*y)/(2*y + 2*y^2)), -7/(2*y + 2*y^2), 
  (22 - 8*y)/(3*y + 3*y^2), -((3 + 4*y)/(4*y + 4*y^2)), 
  (12 - 8*y)/(3*y + 3*y^2), (22 - 8*y)/(3*y + 3*y^2), 
  -1/9*(-7 + 4*y)/(y*(1 + y)), (12 - 8*y)/(3*y + 3*y^2), -6/(1 + y), 
  (1 + 2*y)/(y + y^2), -3/(y + y^2), (3 + 6*y)/(y + y^2), 0, 
  (12 + 8*y)/(y + y^2), -6/y, -2/(1 + y), (12 + 8*y)/(y + y^2), 
  (12 - 16*y)/(y + y^2), -6/y, (12 - 16*y)/(y + y^2), 3/(1 + y), 
  -4/(y + y^2), 0, -(y + y^2)^(-1), -4/(1 + y), -(y + y^2)^(-1), -4/(1 + y), 
  2/(1 + y), 8/(1 + y), 2/(1 + y), 8/(1 + y), -2/(y + y^2), 0, 
  (y + y^2)^(-1), 0, (y + y^2)^(-1), 0, -2/(y + y^2), 0, (2 + y)/(y + y^2), 
  -6/(1 + y), (2 + y)/(y + y^2), -6/(1 + y), -4/(y + y^2), -6/(1 + y), 
  -2/(y + y^2), -2/(1 + y), (y + y^2)^(-1)}};

Omega0 = ConstantArray[0, {54, 54}];


==> anc/4_loop_ladder_de_can.m <==
(* ::Package:: *)

(*
=====================================================================
Differential Equations for Feynman Integrals from Higher Residue Pairings
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Ben Page.
=====================================================================

This file contains the symmetry-reduced canonical differential equation of
the massless planar four-loop ladder of Section 5.4.

The list `mis` gives the 88-element symmetrised canonical basis, each
element written as j[a_1,...,a_22] for the integral with propagator powers
a_i, in the ordering of Section 5.4: the indices a_1,...,a_13 are the
propagators and a_14,...,a_22 the irreducible scalar products. It is
obtained from the unsymmetrised 246-element basis, whose intersection
matrices are given in 4_loop_ladder_matrices.m.

The differential-equation matrices are Omega1 = Omega^(1) and
Omega0 = Omega^(0) = 0, so that the canonical system reads
d I = eps Omega1 I.

The forms are normalised as in Section 3, with L = 4, c = 3 and p = 10.
Throughout, eps is the dimensional regulator and the kinematics are fixed to
s = -1 and t = -y, so that y = t/s.

For questions about the paper or the files please ask the authors.
*)

mis = {y*j[0, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[0, 0, 0, 1, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps*j[0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0], eps*j[0, 0, 0, 2, 2, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps*j[0, 0, 0, 2, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0], ((-1 + 9*eps^2)*j[0, 0, 2, 0, 0, 2, 2, 2, 1, 0, 0, 1, 0, 0, 
    -1, 0, 0, 0, 0, 0, 0, 0])/(-1 - 3*eps + 10*eps^2), 
 j[0, 0, 2, 2, 0, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 j[0, 2, 0, 2, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps*y*j[0, 0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0], eps^2*(1 + y)*j[0, 0, 0, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^2*(1 + y)*j[0, 0, 0, 1, 1, 2, 2, 1, 0, 1, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^2*(1 + y)*j[0, 0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps*y*j[0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps*j[0, 0, 1, 0, 2, 2, 1, 2, 0, 0, 1, 0, 1, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0], eps^2*(1 + y)*j[0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps*y*j[0, 0, 1, 0, 1, 2, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0], eps^2*j[0, 0, 1, 0, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0], eps*j[0, 0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps*j[0, 0, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0], ((-1 + 4*eps^2)*j[0, 2, 0, 2, 0, 2, 2, 0, 1, 0, 1, 1, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0])/(-1 - 2*eps + 3*eps^2), 
 eps*(-1 + 2*eps)*j[0, 1, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0], eps*(-1 + 2*eps)*j[0, 1, 0, 2, 0, 2, 1, 1, 1, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps*j[0, 1, 0, 2, 1, 2, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0], j[0, 2, 2, 2, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0], eps*(-1 + 2*eps)*j[1, 0, 0, 1, 0, 2, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^3*y*j[0, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0], eps^2*j[0, 0, 2, 0, 2, 1, 1, 1, 0, 1, 0, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*y*j[0, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^2*j[0, 0, 2, 0, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^3*j[0, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^3*j[0, 0, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0], eps^3*j[0, 1, 0, 1, 0, 2, 1, 1, 1, 0, 1, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0], eps^2*j[0, 1, 0, 1, 1, 2, 2, 1, 0, 1, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*j[0, 1, 0, 1, 1, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0], eps^3*j[0, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0], eps^2*j[0, 1, 1, 0, 2, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0], eps*j[0, 1, 2, 2, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps*(-1 + 2*eps)*j[1, 0, 1, 2, 0, 2, 1, 0, 1, 0, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], j[2, 2, 2, 2, 0, 0, 0, 0, 1, 1, 
  1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^2*y*j[0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^2*j[0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, 
   0, 0, 0, 0], eps^3*(1 + y)*j[0, 0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0], eps^2*y*j[0, 0, 1, 1, 2, 1, 2, 1, 0, 1, 
   0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*(1 + y)*j[0, 0, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^2*y*j[0, 0, 1, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0], eps^2*y*j[0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0], eps^2*j[0, 1, 0, 1, 2, 1, 2, 1, 0, 1, 
   0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*(1 + y)*j[0, 1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^2*y*j[0, 1, 0, 1, 1, 2, 1, 2, 0, 1, 1, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0], eps^3*j[0, 1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 0, 1, 
   0, 0, 0, -1, 0, 0, 0, 0, 0], eps^3*(1 + y)*j[0, 1, 0, 1, 1, 1, 1, 2, 
   1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^2*y*j[0, 1, 0, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^3*j[0, 2, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^4*(1 + y)*j[0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0], eps^3*(1 + y)*j[0, 1, 0, 1, 1, 2, 1, 1, 
   1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*y*j[0, 1, 0, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^2*(1 + eps)*(1 + y)*j[0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0], eps^4*j[0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^2*y*j[0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^2*j[0, 1, 1, 0, 1, 2, 1, 2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 
   0, 0, 0, 0], eps^4*y*j[0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0], eps^3*(1 + y)*j[0, 1, 1, 0, 1, 2, 1, 1, 1, 0, 
   0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^2*(1 + eps)*j[0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^3*j[0, 1, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^2*y*j[1, 0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0], eps^2*j[1, 0, 0, 1, 1, 2, 2, 1, 1, 0, 0, 
   1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0], eps^3*(-1 + 2*eps)*
  j[1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^4*y*j[0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0], eps^3*y*j[0, 1, 0, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0], eps^3*j[0, 2, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0], eps^3*y*j[0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0], eps^3*j[0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 
   1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0], 
 eps^3*j[0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 
   0], eps^4*(1 + y)*j[0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^3*y*j[0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0], eps^4*j[0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 
   1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0], 
 eps^3*j[0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 
   0], eps^3*y*j[1, 0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0], eps^3*j[1, 0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^3*j[1, 0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 
   0, -1, 0, 0, 0, 0, 0, 0], eps^3*y*j[1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^3*j[1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 
   0], eps^4*(1 + y)*j[1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0], eps^3*j[1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 0, 
   0, -1, 0, 0, 0, 0, 0, 0], eps^4*y*j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 eps^4*j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 
   0], eps^4*j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 
   0, 0, 0], eps^4*j[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 
   0, 0, 0, 0, 0]}

Omega1 = {{-4/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {-5/(4*y*(1 + y)), 0, -5/(1 + y), 0, 0, 0, 0, 0,
  (-4 - 3*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/12*1/y, 0, 0, -y^(-1), 0, 0, 0, 0,
  0, (-2*(2 + y))/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/8*1/y, 0, 0, 0, -y^(-1), 0, 0,
  0, 0, 0, (-4 - y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/y, 1/(4*y), 0, 0, 0, 0, 0, 0,
  0, 0, 0, -4/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-5/(6*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, (-2*(2 + y))/(y*(1 + y)), -5/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/6*1/(y*(1 + y)), 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -2/(5*y*(1 + y)), (-1 - y)^(-1), 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-1/6*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(1 + y), -1/5*1/y, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(4*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45/(1 + y), -4/y, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(12 + 12*y)^(-1), 0, 0, -2/(1 + y), 0, 0, 0, 0, 0, (2 + 2*y)^(-1), 0, 0, 0,
  0, -3/(1 + y), (5 + 5*y)^(-1), -8/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0,
  (3 - y)/(y*(1 + y)), (-1 - y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {5/(12*y*(1 + y)), 0, 0, -10/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -20/(y*(1 + y)), (y + y^2)^(-1), -40/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0,
  -20/(y*(1 + y)), (-4 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-1/24*1/(1 + y), 0, 0, (2 + 2*y)^(-1), (1 + y)^(-1), -3/(4*(1 + y)), 0, 0,
  0, (1 + y)^(-1), (1 + y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 4/(y*(1 + y)), (-1 - y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(24*y*(1 + y)), 0, 0, 5/(2*y*(1 + y)), 5/(y*(1 + y)), -15/(4*y*(1 + y)),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -20/(y*(1 + y)), (-4 + y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-5/(3*y*(1 + y)), 0,
  10/(3*(1 + y)), (-5*(-2 + y))/(y*(1 + y)), 0, 0, 0, 0, -4/(3*y*(1 + y)),
  40/(y*(1 + y)), 0, 0, -2/(y*(1 + y)), 0, 0, 0, 0, 2/(1 + y), 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(2 + y))/(y*(1 + y)),
  -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {-5/(4*y*(1 + y)), 0, 5/(6*y*(1 + y)), 15/(4*y*(1 + y)), 0, 0, 0, 0,
  -2/(3*y*(1 + y)), 30/(y*(1 + y)), 0, 0, -3/(2*y*(1 + y)), 5/(2*y*(1 + y)),
  0, 0, 0, (3 + 4*y)/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -1/2*1/(y*(1 + y)), (y + y^2)^(-1), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(24*y), 0, 1/(24*y), -105/(32*y), 13/(16*y), 0, 0, 0, -5/(12*y),
  15/(2*y), 5/(2*y), 0, 0, 0, -35/(4*y), 1/(4*y), -41/(2*y), 0, -1/4*1/y, 0,
  0, 0, 0, 0, 0, -5/y, -9/(4*y), 0, 0, 3/(4*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, (1 + 2*y)/(y*(1 + y)), -1/4*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {(-5*(5 + 2*y))/(12*y*(1 + y)), 0, 11/(2*(1 + y)),
  (-5*(-12 + 31*y))/(8*y*(1 + y)), (20 - y)/(4*y*(1 + y)), 0, 0, 0, -2/y,
  (10*(3 + 4*y))/(y*(1 + y)), 20/y, 0, 0, 0, -70/(1 + y),
  (2*(-1 + y))/(y*(1 + y)), -86/(1 + y), 0, 5/(1 + y), 0, 0, 0, 0, 0, 0,
  -40/(1 + y), -8/(1 + y), 0, 0, 9/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  24/(1 + y), (-4 - 3*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {-95/(192*y), -29/(192*y), 1/(12*y), 57/(16*y),
  5/(8*y), -39/(32*y), 1/(12*y), 0, -2/(3*y), 45/(4*y), -5/(2*y), 5/(3*y), 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(2*y), -3/(2*y), 0, 1/(2*y),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + 3*y)/(y*(1 + y)), -1/4*1/y, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(-5*(20 + 33*y))/(48*y*(1 + y)), (-60 - 7*y)/(48*y*(1 + y)),
  23/(3*(1 + y)), (3*(20 + 17*y))/(4*y*(1 + y)),
  (5*(-4 + 3*y))/(2*y*(1 + y)), -57/(8*(1 + y)), -5/(3*(1 + y)), 0, -4/y,
  (15*(4 + 5*y))/(y*(1 + y)), (-10*(4 + 3*y))/(y*(1 + y)), 20/y, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -30/(1 + y), -6/(1 + y), 0, 6/(1 + y), 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36/(1 + y), (-4 - 3*y)/(y*(1 + y)), 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(6*y*(1 + y)), 0, 0, 0, 5/(y*(1 + y)), 0, 0, 0, -(1/(y*(1 + y))), 0,
  20/(y*(1 + y)), 0, -3/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -3/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (-4 - y)/(y*(1 + y)), -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {-25/(24*y*(1 + y)), 0, (-5*(1 + 2*y))/(4*y*(1 + y)), 0,
  (5*(5 + 3*y))/(4*y*(1 + y)), 0, 0, 0, -3/(4*y*(1 + y)), 0, 25/(y*(1 + y)),
  0, -3/(2*y*(1 + y)), 15/(8*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, (-3*(1 + 2*y))/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -3/(2*y*(1 + y)), (1 - y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {41/(126*y), 0, 0, -115/(14*y), 22/(21*y), 0, 0, 0,
  0, -47/(14*y), 67/(21*y), 0, -13/(14*y), 3/(14*y), -92/(7*y), 4/(3*y),
  -28/y, 0, 0, 0, 0, 0, -3/(14*y), 0, 0, -47/(7*y), -22/(7*y), 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/(7*y), -2/(7*y), 9/(7*y),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(35 - 46*y)/(84*y*(1 + y)), 0, 0,
  (-15*(7 + 18*y))/(14*y*(1 + y)), (70 - 17*y)/(14*y*(1 + y)), 0, 0, 0, 0,
  (-3*(70 + 47*y))/(7*y*(1 + y)), (2*(70 + 67*y))/(7*y*(1 + y)), 0,
  (-3*(14 + 19*y))/(14*y*(1 + y)), 123/(14*(1 + y)), 78/(7*(1 + y)), 2/y,
  -78/(1 + y), 0, 0, 0, 0, 0, 45/(14*(1 + y)), 0, 0, -282/(7*(1 + y)),
  -48/(7*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 114/(7*(1 + y)), (-28 - 19*y)/(7*y*(1 + y)), 54/(7*(1 + y)), 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-5/(189*y*(1 + y)), 0, 0, 47/(42*y*(1 + y)),
  -29/(126*y*(1 + y)), 0, 0, 0, 0, 13/(42*y*(1 + y)), -23/(63*y*(1 + y)), 0,
  29/(210*y*(1 + y)), -5/(42*y*(1 + y)), 25/(21*y*(1 + y)),
  -7/(45*y*(1 + y)), 10/(3*y*(1 + y)), 0, 0, 0, 0, 0, 5/(42*y*(1 + y)), 0, 0,
  34/(21*y*(1 + y)), 11/(21*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, -20/(21*y*(1 + y)), 1/(21*y*(1 + y)),
  (-5 - 7*y)/(7*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-15/(64*y), -23/(384*y), 1/(24*y), 5/(16*y), 13/(4*y), -101/(64*y), 0, 0,
  -5/(12*y), -5/(4*y), 5/y, 5/(6*y), 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/y, 0, 0,
  0, 0, 0, 0, -5/(2*y), -7/(4*y), 0, 0, 0, 0, 3/(4*y), 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + 2*y)/(y*(1 + y)), -1/4*1/y, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {(-5*(2 + 15*y))/(48*y*(1 + y)),
  (-60 - 37*y)/(96*y*(1 + y)), 11/(2*(1 + y)), (15*(-2 + y))/(4*y*(1 + y)),
  (5 + 9*y)/(y*(1 + y)), -71/(16*(1 + y)), 0, 0, -2/y,
  (-15*(2 + y))/(y*(1 + y)), (10*(2 + 3*y))/(y*(1 + y)), 10/y, 0, 0, 0, 0, 0,
  0, 0, 0, 5/(1 + y), 0, 0, 0, 0, 0, 0, -30/(1 + y), -6/(1 + y), 0, 0, 0, 0,
  9/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24/(1 + y),
  (-4 - 3*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {25/(24*y*(1 + y)), (12*y + 12*y^2)^(-1), 0, -61/(3*y*(1 + y)), 0, 0, 0,
  -2/(3*y*(1 + y)), 0, -55/(6*y*(1 + y)), 0, 5/(3*y*(1 + y)), 0, 0,
  -185/(6*y*(1 + y)), 13/(6*y*(1 + y)), -68/(y*(1 + y)), 0, 0, 0, 0,
  -8/(3*y*(1 + y)), 0, 0, 0, -40/(3*y*(1 + y)), -25/(6*y*(1 + y)), 0, 0, 0,
  0, 2/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, (3 + y)/(y*(1 + y)), 0, -(1/(y*(1 + y))), -2/(y*(1 + y)),
  (y + y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/(12*y), 5/(72*y), 0, -79/(9*y), 0, 0,
  0, -7/(18*y), 0, -125/(36*y), 0, 25/(36*y), 0, 0, -233/(18*y), 77/(90*y),
  -88/(3*y), 0, 0, 0, 0, -14/(9*y), 0, 0, 0, -37/(9*y), -25/(18*y), 0, 0, 0,
  0, -1/9*1/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  5/(3*y), (1 + 5*y)/(y*(1 + y)), -5/(6*y), -2/(3*y), 5/(6*y), 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {-15/(8*y), -5/(24*y), 0, 40/y, 0, 0, 0, 17/(12*y), 0, 35/(2*y), 0,
  -25/(6*y), 0, 0, 60/y, -4/y, 400/(3*y), 0, 0, 0, 0, 20/(3*y), 0, 0, 0,
  30/y, 8/y, 0, 0, 0, 0, 10/(3*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -4/y, -30/y, 5/y, 4/y, -9/y, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(4*(1 + y)), -1/8*1/(1 + y), 0, 23/(1 + y), 0, 0, 0, (1 + y)^(-1), 0,
  -5/(4*(1 + y)), 0, 25/(12*(1 + y)), 0, 0, 85/(2*(1 + y)), -5/(2*(1 + y)),
  72/(1 + y), 0, 0, 0, 0, 4/(1 + y), 0, 0, 0, 5/(1 + y), 5/(2*(1 + y)), 0, 0,
  0, 0, (-1 - y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -3/(1 + y), 15/(1 + y), -5/(2*(1 + y)), (-5 - 2*y)/(y*(1 + y)),
  7/(2*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-65/(24*y), -7/(12*y), 0, 359/(6*y), 0,
  0, 0, 11/(4*y), 0, 115/(6*y), 0, -25/(6*y), 0, 0, 265/(3*y), -17/(3*y),
  608/(3*y), 0, 0, 0, 0, 12/y, 0, 0, 0, 100/(3*y), 29/(3*y), 0, 0, 0, 0, 2/y,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10/y, -30/y,
  (7 + 5*y)/(y*(1 + y)), 4/y, (-11 - 7*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/(2*(1 + y)), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -3/(y*(1 + y)), -15/(1 + y), -90/(1 + y),
  (2*(1 + 3*y))/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 9/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, (-4 - y)/(y*(1 + y)), -12/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(12*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(y*(1 + y)),
  5/(2*y*(1 + y)), 15/(y*(1 + y)), -2/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(y*(1 + y)),
  (1 - y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/216*1/(1 + y), 0, 0, (6 + 6*y)^(-1),
  -1/9*1/(1 + y), 0, 0, (24 + 24*y)^(-1), 0, -1/6*1/(1 + y), (9 + 9*y)^(-1),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3 + 3*y)^(-1),
  -1/3*1/(1 + y), 0, 0, 0, 0, 0, (3 + 3*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(2 + y))/(y*(1 + y)),
  -1/3*1/(1 + y), (3 + 3*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {5/(72*y), 0, 0, -y^(-1), 2/y, -3/(4*y),
  0, -1/2*1/y, 0, -5/y, 10/(3*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 2/y, 2/y, 0, 0, 0, 0, 0, 2/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12/y, -2/y, -2/y, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(24*y*(1 + y)), 0, 0, 3/(2*y*(1 + y)), 7/(y*(1 + y)), -9/(2*y*(1 + y)),
  0, -3/(8*y*(1 + y)), 0, -15/(2*y*(1 + y)), 5/(y*(1 + y)), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -27/(y*(1 + y)), -3/(y*(1 + y)), 0, 0, 0, 0,
  0, -3/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 18/(y*(1 + y)), -3/(y*(1 + y)), (-1 + 2*y)/(y*(1 + y)),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-5/(6*y*(1 + y)),
  (-5 + y)/(6*y*(1 + y)), 20/(3*(1 + y)), 0, 0, 0, 0, 0, -8/(3*y*(1 + y)), 0,
  0, 40/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/(1 + y), 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(y*(1 + y)), -4/(1 + y), 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-35/(24*y*(1 + y)), (-17 - 8*y)/(12*y*(1 + y)),
  (5*(1 + 2*y))/(3*y*(1 + y)), 0, 0, 0, 0, 0, -8/(3*y*(1 + y)), 0, 0,
  70/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (1 + 4*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -3/(y*(1 + y)), (1 - 2*y)/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {1355/(768*(1 + y)), 31/(768*(1 + y)), (8 + 8*y)^(-1), -6553/(192*(1 + y)),
  -1/16*1/(1 + y), 33/(128*(1 + y)), 0, -397/(384*(1 + y)), -1/24*1/(1 + y),
  -505/(24*(1 + y)), 5/(8*(1 + y)), 65/(16*(1 + y)), 0, 0,
  -1175/(24*(1 + y)), 85/(24*(1 + y)), -435/(4*(1 + y)), 0, 9/(16*(1 + y)),
  -3/(8*(1 + y)), 9/(16*(1 + y)), -59/(12*(1 + y)), 0, 0, 0,
  -265/(12*(1 + y)), -169/(24*(1 + y)), -5/(8*(1 + y)), -1/4*1/(1 + y),
  1/(16*(1 + y)), 0, -11/(24*(1 + y)), 0, 1/(16*(1 + y)), 0, 0, 0, 0, 0, 0,
  0, (1 + y)^(-1), (8 + 8*y)^(-1), 0, 0, 0, 0, 0, 0, 0, (1 + y)^(-1),
  -1/4*1/(1 + y), 3/(2*(1 + y)), 75/(4*(1 + y)), -11/(4*(1 + y)), -3/(1 + y),
  39/(8*(1 + y)), -1/8*1/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (4 + 3*y)/(2*y*(1 + y)), -3/(8*(1 + y)), (4 + 4*y)^(-1), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-325/(192*(1 + y)),
  185/(576*(1 + y)), -17/(9*(1 + y)), 531/(16*(1 + y)), -3/(1 + y),
  55/(96*(1 + y)), 0, 107/(96*(1 + y)), (6 + 6*y)^(-1), 75/(2*(1 + y)),
  -15/(2*(1 + y)), -85/(12*(1 + y)), 0, 0, 85/(2*(1 + y)), -7/(2*(1 + y)),
  91/(1 + y), 0, -17/(12*(1 + y)), 37/(18*(1 + y)), -77/(12*(1 + y)),
  29/(3*(1 + y)), 0, 0, 0, 5/(1 + y), 11/(2*(1 + y)), 35/(2*(1 + y)),
  4/(1 + y), 13/(4*(1 + y)), 0, 15/(2*(1 + y)), 0, -23/(4*(1 + y)), 0, 0, 0,
  0, 0, 0, 0, 12/(1 + y), -1/2*1/(1 + y), 0, 0, 0, 0, 0, 0, 0, -12/(1 + y),
  (1 + y)^(-1), 6/(1 + y), -45/(1 + y), 9/(1 + y), 4/(1 + y),
  -21/(2*(1 + y)), -1/2*1/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 6/(1 + y),
  (-8 - 3*y)/(2*y*(1 + y)), (-1 - y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {1295/(192*y*(1 + y)), 7/(192*y*(1 + y)),
  (6*y + 6*y^2)^(-1), -2039/(16*y*(1 + y)), 3/(4*y*(1 + y)),
  5/(32*y*(1 + y)), 0, -111/(32*y*(1 + y)), -1/6*1/(y*(1 + y)),
  -85/(y*(1 + y)), 5/(2*y*(1 + y)), 65/(4*y*(1 + y)), 0, 0,
  -365/(2*y*(1 + y)), 27/(2*y*(1 + y)), -403/(y*(1 + y)), 0, 5/(4*y*(1 + y)),
  -5/(6*y*(1 + y)), 5/(4*y*(1 + y)), -17/(y*(1 + y)), 0, 0, 0,
  -85/(y*(1 + y)), -55/(2*y*(1 + y)), -5/(2*y*(1 + y)), -(1/(y*(1 + y))),
  -3/(4*y*(1 + y)), 0, -1/2*1/(y*(1 + y)), 0, -3/(4*y*(1 + y)), 0, 0, 0, 0,
  0, 0, 0, 0, 1/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, -(1/(y*(1 + y))),
  6/(y*(1 + y)), 75/(y*(1 + y)), -8/(y*(1 + y)), -12/(y*(1 + y)),
  41/(2*y*(1 + y)), 3/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -6/(y*(1 + y)), -3/(2*y*(1 + y)), y^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {10/(3*(1 + y)), 0, -59/(1 + y), 745/(4*(1 + y)),
  119/(2*(1 + y)), 0, 0, 0, 0, 80/(1 + y), -80/(1 + y), 0, 12/(1 + y),
  -60/(1 + y), -80/(1 + y), 0, 668/(1 + y), 14/(1 + y), -194/(3*(1 + y)), 0,
  0, 0, -45/(1 + y), 0, 0, 160/(1 + y), 32/(1 + y), 0, 0, 18/(1 + y), 0, 0,
  -66/(1 + y), 0, 0, 0, 22/(1 + y), 0, 0, -3/(2*y*(1 + y)), 12/(1 + y), 0,
  2/y, 0, 0, -2/(y*(1 + y)), -16/(1 + y), -48/(1 + y),
  (2*(1 + 4*y))/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(y*(1 + y)),
  -48/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(y*(1 + y)), -27/(1 + y),
  6/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-5/(9*y*(1 + y)), 0, 31/(3*y*(1 + y)), -95/(3*y*(1 + y)), -11/(y*(1 + y)),
  0, 0, 0, 0, -40/(3*y*(1 + y)), 40/(3*y*(1 + y)), 0, -2/(y*(1 + y)),
  10/(y*(1 + y)), 40/(3*y*(1 + y)), 0, -352/(3*y*(1 + y)), -3/(y*(1 + y)),
  12/(y*(1 + y)), 0, 0, 0, 8/(y*(1 + y)), 0, 0, -80/(3*y*(1 + y)),
  -16/(3*y*(1 + y)), 0, 0, -4/(y*(1 + y)), 0, 0, 12/(y*(1 + y)), 0, 0, 0,
  -4/(y*(1 + y)), 0, 0, -1/2*1/(y*(1 + y)), -2/(y*(1 + y)), 0, 0, 0, 0, 0,
  8/(3*y*(1 + y)), 8/(y*(1 + y)), -4/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 8/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*y*(1 + y)),
  (4 - y)/(y*(1 + y)), -4/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0}, {-163/(42*y*(1 + y)), 0, 39/(2*y*(1 + y)), -4055/(56*y*(1 + y)),
  -587/(28*y*(1 + y)), 0, 0, 0, 0, -281/(7*y*(1 + y)), 274/(7*y*(1 + y)), 0,
  -99/(14*y*(1 + y)), 543/(14*y*(1 + y)), 848/(7*y*(1 + y)), -4/(y*(1 + y)),
  -272/(y*(1 + y)), (-9 - 4*y)/(y*(1 + y)), (81 + 16*y)/(3*y*(1 + y)), 0, 0,
  0, 117/(7*y*(1 + y)), 0, 0, -562/(7*y*(1 + y)), -104/(7*y*(1 + y)), 0, 0,
  -9/(y*(1 + y)), 0, 0, 24/(y*(1 + y)), 0, 0, -9/(y*(1 + y)),
  (-9 - 2*y)/(y*(1 + y)), 0, 0, 0, -6/(y*(1 + y)), 0, 0, 0, 0,
  -2/(y*(1 + y)), 8/(y*(1 + y)), 198/(7*y*(1 + y)), -12/(7*y*(1 + y)),
  54/(7*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, -2/(y*(1 + y)), 24/(y*(1 + y)),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(y*(1 + y))), 9/(y*(1 + y)),
  -3/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {6215/(1152*y), -23/(1152*y), 17/(36*y), -9833/(96*y), 5/(4*y), -49/(192*y),
  0, -467/(192*y), -11/(36*y), -815/(12*y), 15/(4*y), 325/(24*y), 0, 0,
  -605/(4*y), 133/(12*y), -643/(2*y), 0, 25/(24*y), -13/(36*y), 17/(24*y),
  -77/(6*y), 0, 0, 0, -145/(2*y), -91/(4*y), -25/(12*y), -4/(3*y), 11/(8*y),
  y^(-1), -7/(4*y), 0, -13/(8*y), y^(-1), 0, 0, 0, 0, -y^(-1), y^(-1), 2/y,
  11/(12*y), 0, 1/(6*y), 0, 0, 2/(y*(1 + y)), 0, 0, 2/y, -y^(-1), 5/y,
  125/(2*y), -49/(6*y), -10/y, 211/(12*y), 1/(4*y), 0, 0, 0,
  -(1/(y*(1 + y))), 1/(3*y), -2/y, 0, 0, 0, y^(-1), -11/(12*y), 1/(6*y), 0,
  0, 0, 2/y, -1/3*1/y, 0, 1/(3*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(5*(888 + 697*y))/(384*y*(1 + y)), (-96 + 817*y)/(1152*y*(1 + y)),
  -41/(9*(1 + y)), (-3*(2272 + 1753*y))/(32*y*(1 + y)),
  (-5*(-24 + 11*y))/(8*y*(1 + y)), (-720 + 47*y)/(192*y*(1 + y)),
  -41/(36*(1 + y)), (-5*(96 + 253*y))/(192*y*(1 + y)), 5/(12*(1 + y)),
  (-15*(13 + 6*y))/(y*(1 + y)), (-5*(-32 + 13*y))/(4*y*(1 + y)),
  (5*(128 + 83*y))/(24*y*(1 + y)), 0, 0, (-5*(232 + 187*y))/(4*y*(1 + y)),
  (88 + 69*y)/(4*y*(1 + y)), (-1264 - 1113*y)/(2*y*(1 + y)), -5/(1 + y),
  25/(8*(1 + y)), (4 + 4*y)^(-1), -181/(24*(1 + y)),
  (-144 - 119*y)/(6*y*(1 + y)), 0, (1 + y)^(-1), 0,
  (-5*(56 + 47*y))/(2*y*(1 + y)), (-184 - 145*y)/(4*y*(1 + y)),
  (-64 + 65*y)/(4*y*(1 + y)), (-32 + 13*y)/(2*y*(1 + y)), -31/(8*(1 + y)),
  -3/(2*(1 + y)), (-16 + 67*y)/(4*y*(1 + y)), 0, -127/(8*(1 + y)), 6/(1 + y),
  0, 0, 0, 0, -3/y, -3/(1 + y), 6/(1 + y), (8 + 11*y)/(4*y*(1 + y)),
  3/(1 + y), (4 + 3*y)/(4*y*(1 + y)), 0, 0, 0, -2/(y*(1 + y)), 0,
  -18/(1 + y), (-2 - y)/(y*(1 + y)), (3*(4 + 5*y))/(y*(1 + y)),
  (15*(16 + 9*y))/(2*y*(1 + y)), (-28 - 3*y)/(2*y*(1 + y)),
  (-2*(10 + 7*y))/(y*(1 + y)), (136 + 75*y)/(4*y*(1 + y)), 43/(4*(1 + y)), 0,
  0, -36/(y*(1 + y)), 12/(y*(1 + y)), (-2*(-4 + y))/(y*(1 + y)), 4/(1 + y),
  0, 0, 0, -9/(1 + y), -7/(4*(1 + y)), (2 + 2*y)^(-1), 0, 0, 0, 12/(1 + y),
  (-2*(2 + y))/(y*(1 + y)), 12/(1 + y), -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0}, {-24149/(8064*y*(1 + y)), -1/32*1/(y*(1 + y)),
  -37/(36*y*(1 + y)), 3799/(56*y*(1 + y)), -319/(84*y*(1 + y)),
  41/(48*y*(1 + y)), (8*y + 8*y^2)^(-1), 47/(32*y*(1 + y)),
  23/(36*y*(1 + y)), 1973/(56*y*(1 + y)), -793/(84*y*(1 + y)),
  -25/(3*y*(1 + y)), 45/(56*y*(1 + y)), -47/(56*y*(1 + y)),
  8839/(84*y*(1 + y)), -91/(12*y*(1 + y)), 1283/(6*y*(1 + y)),
  -3/(8*y*(1 + y)), -4/(3*y*(1 + y)), 7/(18*y*(1 + y)), -1/6*1/(y*(1 + y)),
  23/(3*y*(1 + y)), 27/(28*y*(1 + y)), -1/4*1/(y*(1 + y)), 0,
  1156/(21*y*(1 + y)), 1349/(84*y*(1 + y)), 47/(12*y*(1 + y)),
  11/(3*y*(1 + y)), -3/(y*(1 + y)), -5/(4*y*(1 + y)), 19/(6*y*(1 + y)), 0,
  1/(2*y*(1 + y)), (y + y^2)^(-1), 0, 0, 0, 0, 3/(8*y*(1 + y)),
  -2/(y*(1 + y)), -4/(y*(1 + y)), -1/12*1/(y*(1 + y)), 0,
  -1/24*1/(y*(1 + y)), 0, 0, -33/(7*y*(1 + y)), 2/(7*y*(1 + y)),
  -9/(7*y*(1 + y)), -4/(y*(1 + y)), 7/(12*y*(1 + y)), -2/(y*(1 + y)),
  -40/(y*(1 + y)), 20/(3*y*(1 + y)), 6/(y*(1 + y)), -34/(3*y*(1 + y)),
  1/(2*y*(1 + y)), 0, 0, 6/(y*(1 + y)), 1/(2*y*(1 + y)), -5/(3*y*(1 + y)),
  (3 + 2*y)/(y*(1 + y)), 0, 0, 0, (y + y^2)^(-1), 1/(3*y*(1 + y)),
  -1/3*1/(y*(1 + y)), 0, 0, 0, -2/(y*(1 + y)), 1/(6*y*(1 + y)),
  (y + y^2)^(-1), -2/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-23/(448*y*(1 + y)), 13/(64*y*(1 + y)), -9/(2*y*(1 + y)),
  6745/(112*y*(1 + y)), 13/(28*y*(1 + y)), -23/(32*y*(1 + y)),
  -5/(9*(1 + y)), 55/(32*y*(1 + y)), 13/(6*y*(1 + y)), -593/(14*y*(1 + y)),
  47/(14*y*(1 + y)), -85/(12*y*(1 + y)), 57/(14*y*(1 + y)),
  -123/(14*y*(1 + y)), 1419/(14*y*(1 + y)), -15/(2*y*(1 + y)),
  211/(y*(1 + y)), (-9 - 10*y)/(2*y*(1 + y)), (-27 + 32*y)/(12*y*(1 + y)),
  (27 + 8*y)/(18*y*(1 + y)), -5/(4*y*(1 + y)), 5/(y*(1 + y)),
  9/(7*y*(1 + y)), (1 + y)^(-1), 0, 597/(7*y*(1 + y)), 285/(14*y*(1 + y)),
  -1/2*1/(y*(1 + y)), -2/(y*(1 + y)), -33/(4*y*(1 + y)), -3/(y*(1 + y)),
  17/(2*y*(1 + y)), 0, 3/(4*y*(1 + y)), 6/(y*(1 + y)), 0, 0, 0, 0,
  3/(2*y*(1 + y)), -6/(y*(1 + y)), -12/(y*(1 + y)), -1/2*1/(y*(1 + y)), 0, 0,
  0, 0, -114/(7*y*(1 + y)), -2/(7*y*(1 + y)), -54/(7*y*(1 + y)),
  -12/(y*(1 + y)), (y + y^2)^(-1), 6/(y*(1 + y)), -45/(y*(1 + y)),
  9/(y*(1 + y)), 4/(y*(1 + y)), -21/(2*y*(1 + y)), -3/(2*y*(1 + y)), 0, 0,
  -18/(y*(1 + y)), 12/(y*(1 + y)), 2/(y*(1 + y)), (2*(3 + 2*y))/(y*(1 + y)),
  0, 0, 0, 6/(y*(1 + y)), 3/(2*y*(1 + y)), -(1/(y*(1 + y))), 0, 0, 0,
  -6/(y*(1 + y)), 0, 0, -(1/(y*(1 + y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 11/(72*(1 + y)), -46/(9*(1 + y)), 9/(1 + y), 0, -7/(12*(1 + y)),
  -4/(9*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(1 + y), 0, 0,
  16/(3*(1 + y)), 0, 0, 0, -4/(1 + y), 0, 0, 0, 0, 0, -4/(1 + y), 0, 0, 0, 0,
  0, 0, -2/(1 + y), 0, -3/(2*y*(1 + y)), 0, 0, 0, 0, (y + y^2)^(-1),
  -2/(y*(1 + y)), 0, 0, 0, 0, 0, 2/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -3/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(y*(1 + y)),
  -3/(1 + y), -3/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0},
 {(5*(-28 + 33*y))/(144*y*(1 + y)), (137 + 58*y)/(288*y*(1 + y)),
  (9 - 26*y)/(6*y*(1 + y)), (20 - y)/(4*y*(1 + y)),
  (17 - 15*y)/(6*y*(1 + y)), (-5 + 86*y)/(48*y*(1 + y)),
  (-1 + y)/(9*y*(1 + y)), 0, 4/(3*(1 + y)), (-5*(-4 + 5*y))/(y*(1 + y)),
  (10*(4 + 3*y))/(3*y*(1 + y)), -20/(3*y), -2/(y*(1 + y)), 0, 0, 0, 0,
  -2/(1 + y), 0, 0, (11 + 16*y)/(3*y*(1 + y)), 0, 0, 0,
  (-2*(1 + 2*y))/(y*(1 + y)), 0, 0, 10/(1 + y), 2/(1 + y), 0, -6/(1 + y), 0,
  3/(y*(1 + y)), -3/(y*(1 + y)), 0, 0, 0, (-1 - 2*y)/(y*(1 + y)), 0,
  -5/(2*y*(1 + y)), -4/(1 + y), 0, 0, -12/(1 + y), (2 + y)/(y*(1 + y)),
  -2/(y*(1 + y)), 0, 0, 0, 0, 0, 2/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -3/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(y*(1 + y)),
  (1 - y)/(y*(1 + y)), -3/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0},
 {-25/(24*y*(1 + y)), -115/(288*y*(1 + y)), (2*y + 2*y^2)^(-1), 0,
  13/(2*y*(1 + y)), -137/(48*y*(1 + y)), (-1 - 2*y)/(9*y*(1 + y)), 0,
  -4/(3*y*(1 + y)), -10/(y*(1 + y)), 20/(y*(1 + y)), 20/(3*y*(1 + y)), 0, 0,
  0, 0, 0, (-3 - 4*y)/(y*(1 + y)), 0, 0, -1/3*1/(y*(1 + y)), 0, 0, 0, 0, 0,
  0, -20/(y*(1 + y)), -4/(y*(1 + y)), 0, 0, 0, -(1/(y*(1 + y))),
  9/(y*(1 + y)), 0, 0, 0, (-1 - 2*y)/(y*(1 + y)), 0, 0, -2/(y*(1 + y)), 0, 0,
  0, 1/(3*y*(1 + y)), -2/(y*(1 + y)), 8/(3*y*(1 + y)), 0, 0, 0,
  16/(y*(1 + y)), 2/(3*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -2/(y*(1 + y)), 2/(y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(1/(y*(1 + y))), (y + y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-45/(4*y*(1 + y)), (12 - 121*y)/(144*y*(1 + y)), -14/(9*(1 + y)),
  (812 + 123*y)/(4*y*(1 + y)), -5/(2*(1 + y)), -107/(24*(1 + y)), 0,
  (57 + 43*y)/(12*y*(1 + y)), 0, 145/(y*(1 + y)), 0, -80/(3*y*(1 + y)), 0, 0,
  290/(y*(1 + y)), -22/(y*(1 + y)), (4*(158 + 31*y))/(y*(1 + y)), 0,
  -2/(3*(1 + y)), 32/(9*(1 + y)), -14/(3*(1 + y)),
  (4*(18 + 11*y))/(3*y*(1 + y)), 0, 0, -3/(1 + y), 140/(y*(1 + y)),
  46/(y*(1 + y)), 0, 0, 34/(1 + y), -12/(1 + y), (-4*(-1 + 2*y))/(y*(1 + y)),
  0, -2/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, -4/(y*(1 + y)), 0, 2/(y*(1 + y)), 0,
  0, 0, 0, 0, 0, 4/(y*(1 + y)), -12/(y*(1 + y)), -120/(y*(1 + y)),
  14/(y*(1 + y)), 20/(y*(1 + y)), -34/(y*(1 + y)), -8/(1 + y), 0, 0, 0, 0, 0,
  0, -3/(y*(1 + y)), 0, 12/(1 + y), 0, 0, -4/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -4/(y*(1 + y)), -2/(1 + y), 0, -6/(1 + y), 0, 0, 0, 0},
 {(-5*(1120 + 281*y))/(192*y*(1 + y)), (562 - 237*y)/(576*y*(1 + y)),
  (-19 + 18*y)/(9*y*(1 + y)), (8192 + 2267*y)/(16*y*(1 + y)),
  (47 - 51*y)/(4*y*(1 + y)), (-86 + 285*y)/(96*y*(1 + y)),
  (-13 + 15*y)/(18*y*(1 + y)), (386 + 191*y)/(32*y*(1 + y)), -1/6*1/(1 + y),
  (25*(29 + 11*y))/(2*y*(1 + y)), (5*(16 + 13*y))/(2*y*(1 + y)),
  (-5*(184 + 81*y))/(12*y*(1 + y)), 0, 0, (25*(58 + 9*y))/(2*y*(1 + y)),
  (-3*(38 + 9*y))/(2*y*(1 + y)), (3*(530 + 151*y))/(y*(1 + y)), 0,
  (-34 + 129*y)/(12*y*(1 + y)), (10 + 27*y)/(18*y*(1 + y)),
  (34 - 39*y)/(12*y*(1 + y)), (60 + 29*y)/(y*(1 + y)), 0, (2*y + 2*y^2)^(-1),
  (-5 - 6*y)/(2*y*(1 + y)), (5*(70 + 9*y))/(y*(1 + y)),
  (230 + 51*y)/(2*y*(1 + y)), 55/(2*(1 + y)), 5/(1 + y),
  (13*(2 + 15*y))/(4*y*(1 + y)), (-3*(1 + 5*y))/(y*(1 + y)),
  (22 - 3*y)/(2*y*(1 + y)), 0, (-10 - 21*y)/(4*y*(1 + y)), 0, 0, 0, 0, 0, 0,
  0, 36/(1 + y), (-16 - 7*y)/(2*y*(1 + y)), -18/(1 + y),
  (7 + 3*y)/(2*y*(1 + y)), 0, 0, 0, 0, 0, -12/(1 + y), (7 + 2*y)/(y*(1 + y)),
  (-6*(5 + 2*y))/(y*(1 + y)), (-15*(20 + 7*y))/(y*(1 + y)),
  (35 + 16*y)/(y*(1 + y)), (16*(3 + y))/(y*(1 + y)),
  (-170 - 61*y)/(2*y*(1 + y)), (-2 - 15*y)/(2*y*(1 + y)), 0, 0, 0, 0, 0, 0,
  -3/(y*(1 + y)), 0, (2*(1 + 6*y))/(y*(1 + y)), -6/(1 + y),
  (3*(2 + y))/(2*y*(1 + y)), -3/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -3/(y*(1 + y)), (y + y^2)^(-1), 0, -6/(1 + y), 0, 0, 0, 0},
 {1255/(384*y), 1129/(3456*y), -79/(54*y), -1557/(32*y), -37/(24*y),
  847/(576*y), -1/108*1/y, -73/(64*y), 29/(36*y), -75/(2*y), -65/(12*y),
  175/(72*y), 0, 0, -775/(12*y), 61/(12*y), -303/(2*y), 0, -13/(72*y),
  25/(108*y), -5/(72*y), -11/(2*y), 0, -1/6*1/y, -1/6*1/y, -215/(6*y),
  -137/(12*y), 145/(12*y), 17/(6*y), -7/(24*y), -1/2*1/y, 11/(12*y), 0,
  -79/(24*y), 0, 0, 0, 0, 0, 0, 0, 2/y, 1/(4*y), -3/y, 1/(4*y), 0, 0, 0, 0,
  0, -6/y, 1/(3*y), 5/y, 45/(2*y), -5/(2*y), -14/(3*y), 29/(4*y), -5/(12*y),
  0, 0, 0, 0, 0, 0, 0, -y^(-1), -2/(3*y), 5/y, -5/(4*y), -1/2*1/y, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/y, 0, 0, 0, 0, 0, 0},
 {-1685/(192*y*(1 + y)), -427/(1728*y*(1 + y)), 34/(27*y*(1 + y)),
  2213/(16*y*(1 + y)), 55/(12*y*(1 + y)), -553/(288*y*(1 + y)),
  (-19 - 18*y)/(27*y*(1 + y)), 275/(96*y*(1 + y)), -23/(18*y*(1 + y)),
  100/(y*(1 + y)), 35/(6*y*(1 + y)), -385/(36*y*(1 + y)), 0, 0,
  1225/(6*y*(1 + y)), -91/(6*y*(1 + y)), 425/(y*(1 + y)), 0,
  (-167 - 192*y)/(36*y*(1 + y)), (-1 + 48*y)/(54*y*(1 + y)),
  101/(36*y*(1 + y)), 41/(3*y*(1 + y)), 0, (5 + 6*y)/(6*y*(1 + y)),
  -2/(3*y*(1 + y)), 305/(3*y*(1 + y)), 191/(6*y*(1 + y)), -115/(6*y*(1 + y)),
  -11/(3*y*(1 + y)), -101/(12*y*(1 + y)), 4/(y*(1 + y)), 1/(6*y*(1 + y)), 0,
  79/(12*y*(1 + y)), 0, 0, 0, 0, 0, 0, 0, -4/(y*(1 + y)), -3/(2*y*(1 + y)),
  6/(y*(1 + y)), 2/(3*y*(1 + y)), 0, 0, 0, 0, 0, 12/(y*(1 + y)),
  5/(3*y*(1 + y)), -10/(y*(1 + y)), -75/(y*(1 + y)), 7/(y*(1 + y)),
  40/(3*y*(1 + y)), -43/(2*y*(1 + y)), 5/(6*y*(1 + y)), 0, 0, 0, 0, 0, 0,
  -5/(2*y*(1 + y)), 2/(y*(1 + y)), -8/(3*y*(1 + y)), 2/(y*(1 + y)),
  1/(2*y*(1 + y)), (y + y^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(1/(y*(1 + y))), 2/(3*y*(1 + y)), 2/(y*(1 + y)), (y + y^2)^(-1), 0, 0, 0,
  0}, {0, 25/(72*(1 + y)), -119/(9*(1 + y)), 69/(4*(1 + y)), 18/(1 + y),
  -55/(6*(1 + y)), -14/(3*(1 + y)), -19/(8*(1 + y)), 0, 0, 0, 0, 0, 0, 0, 0,
  96/(1 + y), 7/(1 + y), -19/(1 + y), 62/(9*(1 + y)), -97/(3*(1 + y)),
  12/(1 + y), -9/(1 + y), 11/(1 + y), 7/(1 + y), 0, 0, 0, 0, 13/(1 + y),
  -6/(1 + y), -6/(1 + y), -18/(1 + y), 13/(1 + y), -6/(1 + y), 0, 6/(1 + y),
  12/(1 + y), -2/(1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -2/(1 + y), 0, 0, 0, 0, 0, 4/(1 + y), 0, 0, 4/(1 + y), 0, 0, 0,
  -4/(y*(1 + y)), 0, 0, 0, 4/(y*(1 + y)), 0, 0, -4/(y*(1 + y)), 0, 0,
  2/(y*(1 + y)), 0, 0, 0, -4/(y*(1 + y)), -2/(1 + y), -2/(1 + y),
  -2/(1 + y)}, {(-185*(24 + 5*y))/(384*y*(1 + y)),
  (296 - 417*y)/(1152*y*(1 + y)), (-119 - 2280*y)/(18*y*(1 + y)),
  (7092 + 17731*y)/(32*y*(1 + y)), (-48 + 1151*y)/(8*y*(1 + y)),
  (-160 - 1807*y)/(192*y*(1 + y)), (-84 - 127*y)/(36*y*(1 + y)),
  (252 + 809*y)/(192*y*(1 + y)), -5/(12*(1 + y)),
  (5*(39 + 50*y))/(y*(1 + y)), (-5*(32 + 115*y))/(4*y*(1 + y)),
  (-5*(128 + 83*y))/(24*y*(1 + y)), 24/(1 + y), -120/(1 + y),
  (5*(232 + 59*y))/(4*y*(1 + y)), (-88 - 69*y)/(4*y*(1 + y)),
  (1360 + 3977*y)/(2*y*(1 + y)), (7 + 80*y)/(2*y*(1 + y)),
  (-228 - 3635*y)/(24*y*(1 + y)), (124 + 239*y)/(36*y*(1 + y)),
  (-388 - 595*y)/(24*y*(1 + y)), (180 + 191*y)/(6*y*(1 + y)),
  (-9*(1 + 22*y))/(2*y*(1 + y)), (11 + 20*y)/(2*y*(1 + y)),
  (7*(1 + 2*y))/(2*y*(1 + y)), (35*(8 + 25*y))/(2*y*(1 + y)),
  (184 + 401*y)/(4*y*(1 + y)), (64 - 65*y)/(4*y*(1 + y)),
  (32 - 13*y)/(2*y*(1 + y)), (52 + 423*y)/(8*y*(1 + y)),
  (-3*(2 + 3*y))/(2*y*(1 + y)), (4 - 91*y)/(4*y*(1 + y)),
  (-3*(3 + 50*y))/(y*(1 + y)), (52 + 231*y)/(8*y*(1 + y)),
  (-3*(1 + 4*y))/(y*(1 + y)), 0, (3 + 50*y)/(y*(1 + y)),
  (6*(1 + 2*y))/(y*(1 + y)), (-1 - 2*y)/(y*(1 + y)), 3/(1 + y), 27/(1 + y),
  -6/(1 + y), (8 + 5*y)/(4*y*(1 + y)), -3/(1 + y), (-4 - 3*y)/(4*y*(1 + y)),
  -4/(y*(1 + y)), -32/(1 + y), -96/(1 + y), (2*(3 + 8*y))/(y*(1 + y)), 0,
  18/(1 + y), (2 + y)/(y*(1 + y)), (-3*(4 + 5*y))/(y*(1 + y)),
  (-15*(16 + 9*y))/(2*y*(1 + y)), (28 + 3*y)/(2*y*(1 + y)),
  (2*(10 + 7*y))/(y*(1 + y)), (-136 - 75*y)/(4*y*(1 + y)),
  (-4 - 51*y)/(4*y*(1 + y)), -4/(y*(1 + y)), -96/(1 + y), 36/(y*(1 + y)),
  -12/(y*(1 + y)), (2*(-4 + y))/(y*(1 + y)), 2/(y*(1 + y)), 0, 0,
  (2*(1 + 2*y))/(y*(1 + y)), 9/(1 + y), 7/(4*(1 + y)), -1/2*1/(1 + y),
  (2*(-4 + y))/(y*(1 + y)), -54/(1 + y), 12/(1 + y), -12/(1 + y),
  (7 + 2*y)/(y*(1 + y)), -12/(1 + y), 4/(1 + y), -4/(y*(1 + y)), 0, 0,
  2/(y*(1 + y)), 0, 0, 0, -3/(y*(1 + y)), (y + y^2)^(-1), -2/(1 + y),
  -2/(1 + y)}, {3245/(768*y*(1 + y)), (7*(29 + 144*y))/(768*y*(1 + y)),
  (-1 - 106*y)/(6*y*(1 + y)), (-4811 - 96*y)/(64*y*(1 + y)),
  (-283 + 352*y)/(16*y*(1 + y)), (-5*(-387 + 272*y))/(384*y*(1 + y)),
  (-7*(11 + 48*y))/(72*y*(1 + y)), (-1977 - 1984*y)/(384*y*(1 + y)),
  5/(24*y*(1 + y)), 5/(y*(1 + y)), -385/(8*y*(1 + y)), 415/(48*y*(1 + y)), 0,
  0, -935/(8*y*(1 + y)), 69/(8*y*(1 + y)), (-1089 - 64*y)/(4*y*(1 + y)),
  (7 + 8*y)/(2*y*(1 + y)), (-317 - 1024*y)/(48*y*(1 + y)),
  (97 + 192*y)/(72*y*(1 + y)), (-45 - 544*y)/(48*y*(1 + y)),
  (-135 - 64*y)/(12*y*(1 + y)), -9/(1 + y), (7 + 20*y)/(2*y*(1 + y)),
  2/(1 + y), -235/(4*y*(1 + y)), -145/(8*y*(1 + y)), 193/(8*y*(1 + y)),
  77/(4*y*(1 + y)), (9 - 256*y)/(16*y*(1 + y)), (9 + 16*y)/(4*y*(1 + y)),
  (91 + 64*y)/(8*y*(1 + y)), -18/(1 + y), (-231 + 32*y)/(16*y*(1 + y)),
  6/(y*(1 + y)), 0, (3*(1 + 2*y))/(y*(1 + y)), (3 + 8*y)/(y*(1 + y)),
  (-1 - 2*y)/(y*(1 + y)), -3/(2*y*(1 + y)), -3/(2*y*(1 + y)), 3/(y*(1 + y)),
  27/(8*y*(1 + y)), 3/(2*y*(1 + y)), -5/(8*y*(1 + y)), -4/(y*(1 + y)), 0, 0,
  2/(y*(1 + y)), 0, -9/(y*(1 + y)), 3/(2*y*(1 + y)), 15/(2*y*(1 + y)),
  135/(4*y*(1 + y)), -3/(4*y*(1 + y)), -7/(y*(1 + y)), 75/(8*y*(1 + y)),
  (51 + 64*y)/(8*y*(1 + y)), 0, 0, 36/(y*(1 + y)), -12/(y*(1 + y)),
  -9/(y*(1 + y)), 2/(y*(1 + y)), 0, 0, -8/(1 + y), -9/(2*y*(1 + y)),
  -7/(8*y*(1 + y)), (1 + 16*y)/(4*y*(1 + y)), -2/(y*(1 + y)), 0, 0,
  6/(y*(1 + y)), 3/(y*(1 + y)), 6/(y*(1 + y)), (-1 + 2*y)/(y*(1 + y)),
  -7/(y*(1 + y)), 3/(y*(1 + y)), -6/(1 + y), 4/(y*(1 + y)), -(1/(y*(1 + y))),
  0, 6/(1 + y), -2/(y*(1 + y)), (y + y^2)^(-1), (y + y^2)^(-1),
  (-1 - 2*y)/(y*(1 + y))}, {3485/(768*y*(1 + y)), 203/(768*y*(1 + y)),
  -1/6*1/(y*(1 + y)), -5451/(64*y*(1 + y)), -43/(16*y*(1 + y)),
  165/(128*y*(1 + y)), (-77 - 136*y)/(72*y*(1 + y)), -371/(128*y*(1 + y)),
  5/(24*y*(1 + y)), -45/(y*(1 + y)), -65/(8*y*(1 + y)), 415/(48*y*(1 + y)),
  0, 0, -935/(8*y*(1 + y)), 69/(8*y*(1 + y)), -1089/(4*y*(1 + y)),
  (7*(1 + 2*y))/(2*y*(1 + y)), (-317 - 640*y)/(48*y*(1 + y)),
  (97 + 224*y)/(72*y*(1 + y)), -15/(16*y*(1 + y)), -45/(4*y*(1 + y)), 0,
  (7*(1 + 2*y))/(2*y*(1 + y)), 0, -235/(4*y*(1 + y)), -145/(8*y*(1 + y)),
  65/(8*y*(1 + y)), 13/(4*y*(1 + y)), 9/(16*y*(1 + y)), 9/(4*y*(1 + y)),
  91/(8*y*(1 + y)), 0, -231/(16*y*(1 + y)), 6/(y*(1 + y)), 0,
  (3*(1 + 2*y))/(y*(1 + y)), (3*(1 + 2*y))/(y*(1 + y)),
  (-1 - 2*y)/(y*(1 + y)), -3/(2*y*(1 + y)), -3/(2*y*(1 + y)), 3/(y*(1 + y)),
  11/(8*y*(1 + y)), 3/(2*y*(1 + y)), 3/(8*y*(1 + y)), 0, 0, 0, 0, 0,
  -9/(y*(1 + y)), -1/2*1/(y*(1 + y)), 15/(2*y*(1 + y)), 135/(4*y*(1 + y)),
  -3/(4*y*(1 + y)), -7/(y*(1 + y)), 75/(8*y*(1 + y)), 51/(8*y*(1 + y)), 0, 0,
  0, 0, -(1/(y*(1 + y))), (2*(1 + 2*y))/(y*(1 + y)), 0, 0, 0,
  -9/(2*y*(1 + y)), -7/(8*y*(1 + y)), 1/(4*y*(1 + y)), -2/(y*(1 + y)), 0, 0,
  6/(y*(1 + y)), 2/(y*(1 + y)), 6/(y*(1 + y)), -(1/(y*(1 + y))),
  -3/(y*(1 + y)), 3/(y*(1 + y)), 0, (y + y^2)^(-1), -(1/(y*(1 + y))), 0, 0,
  -(1/(y*(1 + y))), (y + y^2)^(-1), 0, 0}};

Omega0 = ConstantArray[0, {88, 88}];

